lrsarith: a small fixed/hybrid arithmetic C library

We describe lrsarith which is a small fixed precision and hybrid arithmetic C library for integers and rationals that we developed for use in the lrslib library for polyhedral computation. Using a generic set of operations, a program can be compiled with either 64-bit or 128-bit (if available) fixed precision, with an extended precision library such as GMP or the built-in MP routines. A simple scheme checks for overflow and either terminates the program or, in hybrid mode, changes to a higher precision arithmetic. Implementing these arithmetics in lrslib resulted in only minimal changes to the original code. We give computational results using lrs and mplrs, vertex/facet enumeration codes in lrslib, using 64 and 128 bit fixed integer arithmetic with and without overflow checking, GMP arithmetic, lrsarith hybrid arithmetic with both GMP and MP, and FLINT hybrid arithmetic. We give a small self-contained example C program using the lrsarith package in both fixed precision and hybrid mode.

==> coll.c <==
/* reverse search of Collatz verification paths    2020.11.25         */
/* versions depending on arithmetic: coll(hybrid),coll1,coll2,collgmp */
/*                                   collmp, collflint                */
/* maxn=largest value in Collatz tree, maxcount=max # of nodes        */
/* Usage:   % coll maxn maxcount                                      */

#include "coll.h"

int main () {
long k,maxcount;

printf("coll: enter maxn maxcount");
printf("\n      maxn<0      : print counts only ");
printf("\n      maxcount=-1 : scale to maxn^8 MAXCOUNT=10^8 ");
printf("\n      maxcount=0  : no upper bound on tree size\n");

scanf("%ld %ld",&k,&maxcount);

#ifdef MA
if(run1(k,maxcount))          /* TRUE on 64 bit overflow  */
  if(run2(k,maxcount))        /* TRUE on 128 bit overflow */
    runmp(k,maxcount);
#else
 runmp(k,maxcount);
#endif

printf("\n");
return 0;
}


==> coll.h <==
/* 2020.11.13        hybrid.h                                       */
/* contains files and defs that are arithmetic independent          */

#include <stdio.h>
#include <stdlib.h>

FILE *lrs_ifp;	/* input file pointer */
FILE *lrs_ofp;  /* output file pointer */

int run1(long k,long maxcount);
int run2(long k,long maxcount);
int rungmp(long k,long maxcount);
int runmp(long k,long maxcount);




==> colllib.c <==
/* reverse search of Collatz verification paths    2020.11.25         *
 * versions depending on arithmetic: coll(hybrid),coll1,coll2,collgmp *
 *                                   collmp, collflint                *
 * Usage:   % coll   or   %coll2                                      *
 * Input:  n                                                          *
 * integer n  prints all integers k for which max(k)<=n^8             *
 *        -n  prints count only                                       *
 * MAXCOUNT = maximum # nodes generated                               */ 

#define MAXCOUNT 100000000
#include <stdio.h>
#include <stdlib.h>
#include <setjmp.h>
#include "lrsarith.h"

#define reverse suf(reverse)
#define reversesearch suf(reversesearch)

static jmp_buf buf1;   /* return location when overflowing */


lrs_mp One;
lrs_mp u,v,w,x;

int reverse(lrs_mp v, long j)
{
 copy(w,v);
 if (j==2)
  {
   copy(w,v);
   addint(w,w,v);
   return TRUE;
  }
/*
 if (((w-1) % 3) || !((w-1) % 6))
   return FALSE;
 w=w/3;
*/
 subint(w,One,w);
 itomp(3,u);
 divint(w,u,x);
 if(!zero(w))
   return FALSE;
 copy(w,v);
 subint(w,One,w);
 itomp(6,u);
 divint(w,u,x);
 if(zero(w))
   return FALSE;
 itomp(3,u);
 copy(w,v);
 divint(w,u,v);
 return TRUE;
}

int reversesearch (long n, long maxcount)
{
lrs_mp maxv,Maxv;    /* maxv=current max v, Max=limit on v  */

long count=4,j=0,d=3,odd=0;
long maxdeg=2,printall=FALSE;
lrs_mp_init(60,stdin,stdout);
  long verbose=TRUE;
  lrs_alloc_mp(u); lrs_alloc_mp(w); lrs_alloc_mp(x);
  lrs_alloc_mp(v); lrs_alloc_mp(One); lrs_alloc_mp(maxv);
  lrs_alloc_mp(Maxv);

if (!setjmp(buf1)){ /* overflow test */
  printf(" v     odd     full");
  printf("\n      depth   depth");
  printf("\n 1	0	0");
  if(n>0)
    {
     printall=TRUE;
     printf("\n 2		1");
     printf("\n 4		2");
     printf("\n 8		3");
    }
  else
     n=-n;
 if(maxcount==-1)  /* scale up to Maxv=n^8 maxcount=MAXCOUNT */
  {
  itomp(n,u);
  mulint(u,u,v);         
  mulint(v,v,x);
  mulint(x,x,Maxv);
  maxcount=MAXCOUNT;
  }
 else
  itomp(n,Maxv);  /* don't scale up */
 if(maxcount==0)  /* no limit on number of nodes */
  maxcount=MAXD;

  itomp(8,v);
  itomp(8,maxv);
  itomp(1,One); 
  while ( j <= maxdeg && count < maxcount )
    {
      do j++;
          while (!mp_greater(v,Maxv) && j<= maxdeg && !reverse (v, j));
      if (!mp_greater(v,Maxv) && j <= maxdeg)  /* forward step */
        {
          if(mp_greater(v,maxv))
            copy(maxv,v);
          d++;
          itomp(2,u);
          copy(x,v);
          divint(x,u,w);
          if(printall)
           {
            if(!zero(x))
            {
            odd++;
            pmp("\n",v);
            printf("	%ld	%ld",odd,d);
            }
            else
            {
             pmp("\n",v);
             printf("		%ld",d);
            }
           }
          count++;
          j = 0;
        }
      else if(d>3)   /* backtrack step */
        {
          d--;
          itomp(2,u);
          copy(x,v);
          divint(x,u,w);
          if(zero(x))
           {
             copy(v,w);
             j=2;
           }
          else
           {
             odd--;
             addint(v,v,w);
             addint(w,v,w);
             addint(w,One,v);
             d++;
             j=1;
           }
         }

    }
  printf("\ncount=%ld ",count);
  pmp("\nMaxv=",Maxv);
  pmp("\nmaxv=",maxv);
  printf("\n");
  return 0;
}

printf("   overflow detected:restarting\n");
return 1;
}

void lrs_overflow(int parm){
    longjmp(buf1,1);
}

#if defined(MA) && defined(LRSLONG)
#ifdef B128
int run2(long k, long maxcount){       /* 128 bit   */
#else
int run1(long k, long maxcount){       /* 64 bit    */
#endif
#else
int runmp(long k, long maxcount){      /* other arithmetic */
#endif

 return reversesearch(k,maxcount);
}


==> fixed.c <==
/* 2020.11.12 test code for single arithmetic with overflow checking */
/* reads integer k and ouputs k^2 k^4 .. k^64                        */
#include <stdio.h>
#include <stdlib.h>
#include "lrsarith.h"

FILE *lrs_ifp,*lrs_ofp;   

void lrs_overflow(int parm){
 fprintf(lrs_ofp,"  overflow detected:halting\n");
 exit (1);
}

int main (void){
 long i,k;
 lrs_mp a,b;
 lrs_mp_init(10,stdin,stdout);
 lrs_alloc_mp(a); lrs_alloc_mp(b);
 fscanf(lrs_ifp,"%ld",&k);
 itomp(k,b);
 pmp("",b);
 for(i=1;i<=6;i++)
  {
    copy(a,b);
    mulint(a,a,b);
    pmp("",b);
  }
 lrs_clear_mp(a); lrs_clear_mp(b);
 fprintf(lrs_ofp,"\n");
 return 0;
}


==> hybrid.c <==
#include "hybrid.h"

int main (void) {
long k;

scanf("%ld",&k);

if(run1(k))          /* TRUE on 64 bit overflow  */
  if(run2(k))        /* TRUE on 128 bit overflow */
    runmp(k);

printf("\n");
return 0;
}


==> hybrid.h <==
/* 2020.11.13        hybrid.h                                       */
/* contains files and defs that are arithmetic independent          */

#include <stdio.h>
#include <stdlib.h>

FILE *lrs_ifp; /* input file pointer */
FILE *lrs_ofp; /* output file pointer */

int run1(long k);
int run2(long k);
int runmp(long k);




==> hybridlib.c <==
/* 2020.11.13   hybridlib.c                    */
/* model routines for lrslib hybrid arithmetic */

#include <stdio.h>
#include <stdlib.h>
#include <setjmp.h>
#include "lrsarith.h"
#define run suf(run)

static jmp_buf buf1;   /* return location when overflowing */

int run(long k){
 long i;
 lrs_mp a,b;
 lrs_mp_init(0,stdin,stdout);
 lrs_alloc_mp(a); lrs_alloc_mp(b);
 itomp(k,b);
 pmp("",b);
 
 if (!setjmp(buf1)){ /* overflow test */
  for(i=1;i<=6;i++){
    copy(a,b);
    mulint(a,a,b);
    pmp("",b);
    }
  lrs_clear_mp(a); lrs_clear_mp(b);
  return 0;
 }                  
  printf("   overflow detected:restarting\n");
  lrs_clear_mp(a); lrs_clear_mp(b);
  return 1;
}

void lrs_overflow(int parm){
    longjmp(buf1,1);
}

#if defined(MA) && defined(LRSLONG)
#ifdef B128
int run2(long k){       /* 128 bit   */
#else
int run1(long k){       /* 64 bit    */
#endif
#else
int runmp(long k){      /* other arithmetic */
#endif

 return(run(k));
}


==> lrsarith.c <==
/* lrsarith.c      lrs arithmetic library              */
#ifdef LRSLONG
#include "lrslong.c"
#elif defined(GMP)
#include "lrsgmp.c"
#else
#include "lrsmp.c"
#endif


==> lrsarith.h <==
/* lrsarith.h      (lrs arithmetic library              */
#ifdef LRSLONG
#include "lrslong.h"
#elif defined(GMP)
#include "lrsgmp.h"
#else
#include "lrsmp.h"
#endif


==> lrsgmp.c <==
/* lrsgmp.c      library code for lrs extended precision arithmetic  */
/* Version 4.1, April 3, 2001                                        */
/* Copyright: David Avis 2001, avis@cs.mcgill.ca                     */

/* Version 4.2, January 20, 2018                                    */
/* modified to use generic wrappers for everything in lrsgmp.c      */


/* For gmp package                                                   */
/* derived from lrslong.c and lrsmp.c                                */

#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include "lrsgmp.h"

long lrs_digits;		/* max permitted no. of digits   */
long lrs_record_digits;		/* this is the biggest acheived so far.     */


#define MAXINPUT 1000		/*max length of any input rational */


void 
lcm (lrs_mp a, lrs_mp b)			/* a = least common multiple of a, b; b is preserved */
{
	lrs_mp temp1,temp2;
	lrs_alloc_mp(temp1); lrs_alloc_mp(temp2);
  copy (temp1, a);
  copy (temp2, b);
  gcd (temp1,temp2);
  exactdivint (a, temp1, temp2);		/* temp2=a/temp1   there is no remainder */
  mulint (temp2, b, a);
	lrs_clear_mp(temp1);
	lrs_clear_mp(temp2);
	
}				/* end of lcm */


/***************************************************************/
/*                                                             */
/*     Package of routines for rational arithmetic             */
/*     (Built on top of package for multiprecision arithmetic  */
/*                                                             */
/***************************************************************/

void 
reduce (lrs_mp Na, lrs_mp Da)	/* reduces Na/Da by gcd(Na,Da) */
{
  lrs_mp Nb, Db, Nc, Dc;
  lrs_alloc_mp(Nb); lrs_alloc_mp(Db);
  lrs_alloc_mp(Nc); lrs_alloc_mp(Dc);
  copy (Nb, Na);
  copy (Db, Da);
  storesign (Nb, POS);
  storesign (Db, POS);
  copy (Nc, Na);
  copy (Dc, Da);
  gcd (Nb, Db);			/* Nb is the gcd(Na,Da) */
  exactdivint (Nc, Nb, Na);
  exactdivint (Dc, Nb, Da);
  lrs_clear_mp(Nb); lrs_clear_mp(Db);
  lrs_clear_mp(Nc); lrs_clear_mp(Dc);
}

void 
reduceint (lrs_mp Na, lrs_mp Da)	/* divide Na by Da and return */
{
	lrs_mp temp1;
	lrs_alloc_mp(temp1);
  copy (temp1, Na);
  exactdivint (temp1, Da, Na);
	lrs_clear_mp(temp1);
}


long 
comprod (lrs_mp Na, lrs_mp Nb, lrs_mp Nc, lrs_mp Nd)
					    /* +1 if Na*Nb > Nc*Nd  */
					    /* -1 if Na*Nb < Nc*Nd  */
					    /*  0 if Na*Nb = Nc*Nd  */
{
	
  long i;
	lrs_mp temp1,temp2;
	lrs_alloc_mp(temp1); lrs_alloc_mp(temp2);
  mulint (Na, Nb, temp1);
  mulint (Nc, Nd, temp2);
//i=mpz_cmp(temp1,temp2);
  i=mpcmp(temp1,temp2);
	lrs_clear_mp(temp1);
	lrs_clear_mp(temp2);
  if (i > 0)
    return (ONE);
  else if (i < 0)
    return (-ONE);
  else 
    return (ZERO);
}

void 
linrat (lrs_mp Na, lrs_mp Da, long ka, lrs_mp Nb, lrs_mp Db, long kb, lrs_mp Nc, lrs_mp Dc)

	/* computes Nc/Dc = ka*Na/Da  +kb* Nb/Db and reduces answer by gcd(Nc,Dc) */
{
	lrs_mp temp1;
	lrs_alloc_mp(temp1);
  mulint (Na, Db, Nc);
  mulint (Da, Nb, temp1);
  linint (Nc, ka, temp1, kb);	/* Nc = (ka*Na*Db)+(kb*Da*Nb)  */
  mulint (Da, Db, Dc);		/* Dc =  Da*Db           */
  reduce (Nc, Dc);
	lrs_clear_mp(temp1);
}


void 
divrat (lrs_mp Na, lrs_mp Da, lrs_mp Nb, lrs_mp Db, lrs_mp Nc, lrs_mp Dc)
           /* computes Nc/Dc = (Na/Da) /( Nb/Db ) and reduce */
{
  mulint (Na, Db, Nc);
  mulint (Da, Nb, Dc);
  reduce (Nc, Dc);
}


void 
mulrat (lrs_mp Na, lrs_mp Da, lrs_mp Nb, lrs_mp Db, lrs_mp Nc, lrs_mp Dc)
              /* computes Nc/Dc=(Na/Da)*(Nb/Db) and reduce      */

{
  mulint (Na, Nb, Nc);
  mulint (Da, Db, Dc);
  reduce (Nc, Dc);
}

/***************************************************************/
/*                                                             */
/*     Conversion and I/O functions                            */
/*                                                             */
/***************************************************************/

void 
atomp (const char *s, lrs_mp a)	/*convert string to lrs_mp integer */
     /* based on  atoi KR p.58 */
{
  long diff, ten, i, sig;
  lrs_mp mpone;
  lrs_alloc_mp (mpone);
  itomp (ONE, mpone);
  ten = 10L;
  for (i = 0; s[i] == ' ' || s[i] == '\n' || s[i] == '\t'; i++);
  /*skip white space */
  sig = POS;
  if (s[i] == '+' || s[i] == '-')	/* sign */
    sig = (s[i++] == '+') ? POS : NEG;
  itomp (0L, a);
  while (s[i] >= '0' && s[i] <= '9')
    {
      diff = s[i] - '0';
      linint (a, ten, mpone, diff);
      i++;
    }
  storesign (a, sig);

  if (s[i])
    {
      fprintf (stderr, "\nIllegal character in number: '%s'\n", s + i);
      exit (1);
    }

  lrs_clear_mp (mpone);
}				/* end of atomp */

void 
atoaa (const char *in, char *num, char *den)
     /* convert rational string in to num/den strings */
{
  long i, j;
  for (i = 0; in[i] != '\0' && in[i] != '/'; i++)
    num[i] = in[i];
  num[i] = '\0';
  den[0] = '\0';
  if (in[i] == '/')
    {
      for (j = 0; in[j + i + 1] != '\0'; j++)
	den[j] = in[i + j + 1];
      den[j] = '\0';
    }
}				/* end of atoaa */


void 
rattodouble (lrs_mp a, lrs_mp b, double *x)	/* convert lrs_mp rati
						   onal to double */

{
  double y;
//y=mpz_get_d (a);
  y=mptodouble (a);
//(*x)=mpz_get_d (b);
  (*x)=mptodouble (b);
  (*x) = y / (*x);
}

/* read a rational or integer and convert to lrs_mp with base BASE */
/* returns true if denominator is not one                      */
/* returns 999 if premature end of file                        */
long plrs_readrat (lrs_mp Na, lrs_mp Da, const char* rat)
{
  	char in[MAXINPUT], num[MAXINPUT], den[MAXINPUT];
 	strcpy(in, rat);
	atoaa (in, num, den);		/*convert rational to num/dem strings */
	atomp (num, Na);
	if (den[0] == '\0')
	{
		itomp (1L, Da);
		return (FALSE);
	}
	atomp (den, Da);
	return (TRUE);
}


long 
readrat (lrs_mp Na, lrs_mp Da)	/* read a rational or integer and convert to lrs_mp */
	       /* returns true if denominator is not one       */
{
  char in[MAXINPUT], num[MAXINPUT], den[MAXINPUT];
  if(fscanf (lrs_ifp, "%s", in)==EOF)
                 {
                   fprintf (lrs_ofp, "\nInvalid input: check you have entered enough data!\n");
                   exit(1);
                 }

  if(!strcmp(in,"end"))          /*premature end of input file */
    {
     return (999L);
    }

  atoaa (in, num, den);		/*convert rational to num/dem strings */
  atomp (num, Na);
  if (den[0] == '\0')
    {
      itomp (1L, Da);
      return (FALSE);
    }
  atomp (den, Da);
  return (TRUE);
}

char *cprat (const char *name, lrs_mp Nin, lrs_mp Din)
{
  char *num, *den, *ret;
  unsigned long len;
  lrs_mp Nt, Dt;
  lrs_alloc_mp (Nt); lrs_alloc_mp (Dt);

  copy (Nt, Nin);
  copy (Dt, Din);
  reduce (Nt, Dt);

  num = mpgetstr10(NULL, Nt);
  den = mpgetstr10(NULL, Dt);
  len = snprintf(NULL, 0, " %s %s/%s", name, num, den);
  ret = (char*)malloc(sizeof(char)*(len+1));

  if(one(Dt))
    {
     if (sign (Nt) != NEG)
       sprintf(ret, "%s %s", name, num);
     else
       sprintf(ret, "%s%s", name, num);
    }
  else
    {
     if (sign (Nt) != NEG)
       sprintf(ret, " %s %s/%s", name, num, den);
     else
       sprintf(ret, "%s%s/%s", name, num, den);
    }

  free(num); free(den);
  lrs_clear_mp(Nt); lrs_clear_mp(Dt);
  return ret;
}
char *cpmp (const char *name, lrs_mp Nin)
{
  char *num, *ret;
  unsigned long len;

  num = mpgetstr10(NULL, Nin);
  len = snprintf(NULL, 0, "%s %s", name, num);
  ret = (char*)malloc(sizeof(char)*(len+1));

  if (sign (Nin) != NEG)
       sprintf(ret, "%s %s", name, num);
  else
       sprintf(ret, "%s%s", name, num);
  free(num);
  return ret;
}


void
pmp (const char *name, lrs_mp Nt)
{
  fprintf (lrs_ofp, "%s", name);
  if (sign (Nt) != NEG)
    fprintf (lrs_ofp, " ");
//mpz_out_str (lrs_ofp,10,Nt);
  mpoutstr (lrs_ofp,10,Nt);
  fprintf (lrs_ofp, " ");
}

void 
prat (const char *name, lrs_mp Nin, lrs_mp Din)
     /*print the long precision rational Nt/Dt  */
{
	lrs_mp temp1, temp2;
	lrs_alloc_mp(temp1);
	lrs_alloc_mp(temp2);
  copy (temp1, Nin);
  copy (temp2, Din);
  reduce (temp1, temp2);
  fprintf (lrs_ofp, "%s", name);
  if (sign (temp1) != NEG)
    fprintf (lrs_ofp, " ");
  mpoutstr (lrs_ofp,10,temp1);
  if ( !one(temp2))
    {
    fprintf (lrs_ofp, "/");
    mpoutstr (lrs_ofp,10,temp2);
    }
  fprintf (lrs_ofp, " ");
	lrs_clear_mp(temp1);
	lrs_clear_mp(temp2);
}				/* prat */


void
readmp (lrs_mp a)               /* read an integer and convert to lrs_mp */
{
  long in;
  if(fscanf (lrs_ifp, "%ld", &in)==EOF)
                 {
                   fprintf (lrs_ofp, "\nInvalid integer input");
                   exit(1);

                 }
  itomp (in, a);
}

/***************************************************************/
/*                                                             */
/*     Memory allocation functions                             */
/*                                                             */
/***************************************************************/

lrs_mp_vector 
lrs_alloc_mp_vector (long n)
 /* allocate lrs_mp_vector for n+1 lrs_mp numbers */
{
  lrs_mp_vector p;
  long i;

  p = (lrs_mp_vector) CALLOC ((n + 1), sizeof (lrs_mp ));
  for (i = 0; i <= n; i++)
    lrs_alloc_mp(p[i]);

  return p;
}

void
lrs_clear_mp_vector (lrs_mp_vector p, long n)
/* free space allocated to p */
{
  long i;
  for (i=0; i<=n; i++)
     lrs_clear_mp (p[i] );
  free (p);
}

lrs_mp_matrix 
lrs_alloc_mp_matrix (long m, long n)
/* allocate lrs_mp_matrix for m+1 x n+1 lrs_mp numbers */
{
  lrs_mp_matrix a;
  int i, j;


  a = (lrs_mp_matrix) calloc ((m + 1), sizeof (lrs_mp_vector));

  for (i = 0; i < m + 1; i++)
    {
      a[i] = (lrs_mp_vector) calloc ((n + 1), sizeof (lrs_mp ));

      for (j = 0; j < n + 1; j++)
	lrs_alloc_mp (a[i][j]);
    }
  return a;
}

void
lrs_clear_mp_matrix (lrs_mp_matrix p, long m, long n)
/* free space allocated to p */
{
  long i,j;
  for (i = 0; i < m + 1; i++)
    {
      for (j = 0; j < n + 1; j++)
        lrs_clear_mp (p[i][j]);

      free (p[i]);

    }

  free (p);
}

void 
lrs_getdigits (long *a, long *b)
{
/* send digit information to user */
  *a = ZERO;
  *b = ZERO;
  return;
}

void *
xcalloc (long n, long s, long l, const char *f)
{
  void *tmp;

  tmp = calloc (n, s);
  if (tmp == 0)
    {
      char buf[200];

      sprintf (buf, "\n\nFatal error on line %ld of %s", l, f);
      perror (buf);
      exit (1);
    }
  return tmp;
}

long 
lrs_mp_init (long dec_digits, FILE * fpin, FILE * fpout)
/* max number of decimal digits for the computation */
/* long int version                                 */
{
  lrs_ifp = fpin;
  lrs_ofp = fpout;
  lrs_record_digits = 0;        /* not used for gmp arithmetic  */
  lrs_digits = 0;		/* not used for gmp arithmetic  */

  return TRUE;
}


void 
notimpl (const char *s)
{
  fflush (stdout);
  fprintf (stderr, "\nAbnormal Termination  %s\n", s);
  exit (1);
}

/***************************************************************/
/*                                                             */
/*     Misc. functions                                         */
/*                                                             */
/***************************************************************/

/* find largest gcd of p[0]..p[n-1] and divide through */
void 
reducearray (lrs_mp_vector p, long n)
{
  lrs_mp divisor, temp1;
  long i = 0L;

  while ((i < n) && zero (p[i]))
    i++;
  if (i == n)
    return;

  lrs_alloc_mp (divisor);
  lrs_alloc_mp (temp1);

  copy (divisor, p[i]);
  storesign (divisor, POS);
  i++;

  while (i < n)
    {
      if (!zero (p[i]))
	{
	  copy (temp1, p[i]);
	  storesign (temp1, POS);
	  gcd (divisor, temp1);
	}
      i++;
    }

  for (i = 0; i < n; i++)
    if (!zero (p[i]))
      reduceint (p[i], divisor);
  lrs_clear_mp (divisor);
  lrs_clear_mp (temp1);
}
				/* end of reducearray */


long 
myrandom (long num, long nrange)
/* return a random number in range 0..nrange-1 */

{
  long i;
  i = (num * 401 + 673) % nrange;
  return (i);
}

void 
stringcpy (char *s, char *t)	/*copy t to s pointer version */
{
  while (((*s++) = (*t++)) != '\0');
}

void
linint(lrs_mp a, long ka, lrs_mp b, long kb)
/* a=a*ka+b*kb,  b unchanged */
{
  lrs_mp temp1;
  lrs_alloc_mp (temp1);
//mpz_mul_ui (a,a,labs(ka));
  mului (a,a,labs(ka));
  if (ka < 0)
//   mpz_neg(a,a);
  changesign(a);
  mului (temp1,b,labs(kb));
  if (kb < 0)
//   mpz_neg(temp1,temp1);
 changesign(temp1);
//mpz_add(a,a,temp1);
 addint(a,temp1,a);
 lrs_clear_mp (temp1);

}


void
storesign(lrs_mp a, long sa)
{
  if ( (sa)*sign(a) < 0 )
//    mpz_neg(a,a);
    changesign(a);
}



==> lrsgmp.h <==
/* lrsgmp.h       (lrs long integer arithmetic library based on gmp */
/* Copyright: David Avis 2000, avis@cs.mcgill.ca                    */
/* Version 4.0, April 13, 2000                                      */

/* Version 4.2, January 20, 2018                                    */
/* modified to use generic wrappers for everything in lrsgmp.c      */

/* This program is free software; you can redistribute it and/or modify
   it under the terms of the GNU General Public License as published by
   the Free Software Foundation; either version 2 of the License, or
   (at your option) any later version.

   This program is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
   GNU General Public License for more details.

   You should have received a copy of the GNU General Public License
   along with this program; if not, write to the Free Software
   Foundation, Inc., 51 Franklin Street, Suite 500, Boston, MA  02110-1335, USA.
 */
/******************************************************************************/
/*  See http://cgm.cs.mcgill.ca/~avis/C/lrs.html for lrs usage instructions   */
/******************************************************************************/
/* This package contains the extended precision routines used by lrs
   and some other miscellaneous routines. It is based on gmp
   and this file is derived from lrsmp.h and lrslong.h
*/

#ifdef GMP
 #include "gmp.h"
#elif defined(FLINT)
 #include "fmpz.h"
 #include "flint.h"
#endif

/***********/
/* defines */
/***********/
/*
   this is number of longwords. Increasing this won't cost you that much
   since only variables other than the A matrix are allocated this size.
   Changing affects running time in small but not very predictable ways.
 */

#define MAX_DIGITS 255L

/*
   this is in decimal digits, you pay in memory if you increase this,
   unless you override by a line with
   digits n
   before the begin line of your file.
 */
#define DEFAULT_DIGITS 100L

/* 64 bit machines */
#define MAXD 9223372036854775807L
#define BASE 1000000000L
#define FORMAT "%9.9u"
#define BASE_DIG 9
#define INTSIZE 16L
#define BIT "64bit"

#define MAXINPUT 1000           /*max length of any input rational */

#define POS 1L
#define NEG -1L
#ifndef TRUE
#define TRUE 1L
#endif
#ifndef FALSE
#define FALSE 0L
#endif
#define ONE 1L
#define TWO 2L
#define ZERO 0L

#ifdef MA
#define suf(func) func##_gmp
#else
#define suf(func) func
#endif

#define atoaa suf(atoaa)
#define atomp suf(atomp)
#define comprod suf(comprod)
#define divrat suf(divrat)
#define lcm suf(lcm)
#define linint suf(linint)
#define linrat suf(linrat)
#define lrs_alloc_mp_matrix suf(lrs_alloc_mp_matrix)
#define lrs_alloc_mp_vector suf(lrs_alloc_mp_vector)
#define lrs_clear_mp_matrix suf(lrs_clear_mp_matrix)
#define lrs_clear_mp_vector suf(lrs_clear_mp_vector)
#define lrs_getdigits suf(lrs_getdigits)
#define lrs_mp_init suf(lrs_mp_init)
#define mulrat suf(mulrat)
#define myrandom suf(myrandom)
#define notimpl suf(notimpl)
#define pmp suf(pmp)
#define prat suf(prat)
#define cprat suf(cprat)
#define cpmp  suf(cpmp )
#define rattodouble suf(rattodouble)
#define readmp suf(readmp)
#define readrat suf(readrat)
#define plrs_readrat suf(plrs_readrat)
#define reduce suf(reduce)
#define reducearray suf(reducearray)
#define reduceint suf(reduceint)
#define storesign suf(storesign)
#define stringcpy suf(stringcpy)
#define xcalloc suf(xcalloc)

/**********************************/
/*         MACROS                 */
/* dependent on mp implementation */
/**********************************/
#ifdef GMP
 #define addint(a, b, c)         mpz_add((c),(a),(b))
 #define changesign(a)           mpz_neg((a),(a))
 #define copy(a, b)              mpz_set(a,b)         
 #define decint(a, b)            mpz_sub((a),(a),(b))
 #define divint(a, b, c)         mpz_tdiv_qr((c),(a),(a),(b))
 #define exactdivint(a, b, c)    mpz_divexact((c),(a),(b))    /*known there is no remainder */          
 #define getfactorial(a, b)      mpz_fac_ui( (a), (b))
 #define mpcmp(a,b)              mpz_cmp((a),(b))
 #define mp_greater(a, b)        (mpz_cmp((a),(b))>0 ? ONE : ZERO)
 #define gcd(a,b)                mpz_gcd((a),(a),(b))
 #define itomp(in, a)            mpz_set_si( (a) , (in) )
 #define mptoi(a)                mpz_get_si( (a) )
 #define mptodouble(a)           mpz_get_d ( (a) )
 #define mpgetstr10(a,c)	 mpgetstr(a,10,c)
 #define mpgetstr(a,b,c)         mpz_get_str((a),(b),(c))
#ifndef PLRS
 #define mpoutstr(a,b,c)         mpz_out_str((a),(b),(c))
#else
 #define mpoutstr(a,b,c) \
  {\
    char *tmp = mpz_get_str(NULL,10,c);\
    fprintf(lrs_ofp, "%s", tmp);\
    free(tmp);\
  }
#endif
 #define mulint(a, b, c)         mpz_mul((c),(a),(b))
 #define mului(a, b, c)          mpz_mul_ui((a),(b),(c))
 #define one(a)                  (mpz_cmp_si((a),ONE) == 0 ? ONE : ZERO)
 #define negative(a)             (mpz_sgn(a) < 0 ? ONE : ZERO)
 #define normalize(a)            (void) 0
 #define positive(a)             (mpz_sgn(a) > 0 ? ONE : ZERO)
 #define sign(a)                 (mpz_sgn(a) < 0 ? NEG : POS)
 #define subint(a, b, c)         mpz_sub((c),(a),(b))
 #define zero(a)                 (mpz_sgn(a) == 0 ? ONE : ZERO)
#elif defined(FLINT)
 #define addint(a, b, c)         fmpz_add((c),(a),(b))
 #define changesign(a)           fmpz_neg((a),(a))
 #define copy(a, b)              fmpz_set(a,b)         
 #define decint(a, b)            fmpz_sub((a),(a),(b))
 #define divint(a, b, c)         fmpz_tdiv_qr((c),(a),(a),(b))
 #define exactdivint(a, b, c)    fmpz_divexact((c),(a),(b))    /*known there is no remainder */          
 #define getfactorial(a, b)      fmpz_fac_ui( (a), (b))
 #define mpcmp(a,b)              fmpz_cmp((a),(b))
 #define mp_greater(a, b)        (fmpz_cmp((a),(b))>0 ? ONE : ZERO)
 #define gcd(a,b)                fmpz_gcd((a),(a),(b))
 #define itomp(in, a)            fmpz_set_si( (a) , (in) )
 #define mptoi(a)                fmpz_get_si( (a) )
 #define mptodouble(a)           fmpz_get_d ( (a) )
 #define mpgetstr10(a,c)	 mpgetstr(a,10,c)
 #define mpgetstr(a,b,c)         fmpz_get_str((a),(b),(c))
 #define mpoutstr(a,b,c)         fmpz_fprint((a),(c)) /* had a (b) */
 #define mulint(a, b, c)         fmpz_mul((c),(a),(b))
 #define mului(a, b, c)          fmpz_mul_ui((a),(b),(c))
 #define one(a)                  (fmpz_cmp_si((a),ONE) == 0 ? ONE : ZERO)
 #define negative(a)             (fmpz_sgn(a) < 0 ? ONE : ZERO)
 #define normalize(a)            (void) 0
 #define positive(a)             (fmpz_sgn(a) > 0 ? ONE : ZERO)
 #define sign(a)                 (fmpz_sgn(a) < 0 ? NEG : POS)
 #define subint(a, b, c)         fmpz_sub((c),(a),(b))
 #define zero(a)                 (fmpz_sgn(a) == 0 ? ONE : ZERO)
#endif

/*
 *  convert between decimal and machine (longword digits). Notice lovely
 *  implementation of ceiling function :-)
 */
#define DEC2DIG(d) ( (d) % BASE_DIG ? (d)/BASE_DIG+1 : (d)/BASE_DIG)
#define DIG2DEC(d) ((d)*BASE_DIG)

#ifndef OMIT_SIGNALS
#include <signal.h>
#include <stdlib.h>		/* labs */
#include <unistd.h>

#define errcheck(s,e) if ((long)(e)==-1L){  perror(s);exit(1);}
#endif

#define CALLOC(n,s) xcalloc(n,s,__LINE__,__FILE__)

/*************/
/* typedefs  */
/*************/

#ifdef GMP
 typedef mpz_t lrs_mp;		/* type lrs_mp holds one long integer    */
 typedef mpz_t lrs_mp_t;         /* for GMP same as lrs_mp for MP *lrs_mp */
 typedef mpz_t *lrs_mp_vector;
 typedef mpz_t **lrs_mp_matrix;
#elif defined(FLINT)
 typedef fmpz_t lrs_mp;          /* type lrs_mp holds one long integer    */
 typedef fmpz_t lrs_mp_t;        /* for GMP same as lrs_mp for MP *lrs_mp */
 typedef fmpz_t *lrs_mp_vector;
 typedef fmpz_t **lrs_mp_matrix;
#endif

/*********************/
/*global variables   */
/*********************/

extern long lrs_digits;		/* max permitted no. of digits   */
extern long lrs_record_digits;		/* this is the biggest acheived so far.     */

#include <stdio.h>
extern FILE *lrs_ifp;			/* input file pointer       */
extern FILE *lrs_ofp;			/* output file pointer      */

/*********************************************************/
/* Initialization and allocation procedures - must use!  */
/******************************************************* */

long lrs_mp_init (long dec_digits, FILE * lrs_ifp, FILE * lrs_ofp);	/* max number of decimal digits, fps   */

#ifdef GMP
 #define lrs_alloc_mp(a)		(mpz_init (a) )
 #define lrs_clear_mp(a)		(mpz_clear (a) )
#elif defined(FLINT)
 #define lrs_alloc_mp(a)                (fmpz_init (a) )
 #define lrs_clear_mp(a)                (fmpz_clear (a) )
#endif
lrs_mp_vector lrs_alloc_mp_vector (long n);	/* allocate lrs_mp_vector for n+1 lrs_mp numbers         */
lrs_mp_matrix lrs_alloc_mp_matrix (long m, long n);	/* allocate lrs_mp_matrix for m+1 x n+1 lrs_mp   */
void lrs_clear_mp_vector (lrs_mp_vector p, long n);	/* clear lrs_mp_vector for n+1 lrs_mp numbers    */
void lrs_clear_mp_matrix (lrs_mp_matrix p, long m, long n); /* clear m by n lrs_mp_matrix                */

/*********************************************************/
/* Core library functions - depend on mp implementation  */
/******************************************************* */
void atomp (const char s[], lrs_mp a);	/* convert string to lrs_mp integer               */
long compare (lrs_mp a, lrs_mp b);	/* a ? b and returns -1,0,1 for <,=,>             */
void linint (lrs_mp a, long ka, lrs_mp b, long kb);     /* compute a*ka+b*kb --> a        */
#ifdef PLRS
long plrs_readrat (lrs_mp Na, lrs_mp Da, const char * rat);	/* take a rational number and convert to lrs_mp   */
#endif
char *cprat(const char *name, lrs_mp Nt, lrs_mp Dt); /* mp rat to char  */
char *cpmp(const char *name, lrs_mp Nt);             /* mp int to char  */
void pmp (const char *name, lrs_mp a);	/* print the long precision integer a             */
void prat (const char *name, lrs_mp Nt, lrs_mp Dt);	/* reduce and print  Nt/Dt                        */
void readmp (lrs_mp a);		/* read an integer and convert to lrs_mp          */
long readrat (lrs_mp Na, lrs_mp Da);	/* read a rational or int and convert to lrs_mp   */
void reduce (lrs_mp Na, lrs_mp Da);	/* reduces Na Da by gcd(Na,Da)                    */
void storesign(lrs_mp Na, long sa);     /* change sign of Na to sa=POS/NEG                */
/*********************************************************/
/* Standard arithmetic & misc. functions                 */
/* should be independent of mp implementation            */
/******************************************************* */

void atoaa (const char in[], char num[], char den[]);	/* convert rational string in to num/den strings  */
long atos (char s[]);		/* convert s to integer                           */
long comprod (lrs_mp Na, lrs_mp Nb, lrs_mp Nc, lrs_mp Nd);	/* +1 if Na*Nb > Nc*Nd,-1 if Na*Nb > Nc*Nd else 0 */
void divrat (lrs_mp Na, lrs_mp Da, lrs_mp Nb, lrs_mp Db, lrs_mp Nc, lrs_mp Dc);
						       /* computes Nc/Dc = (Na/Da) /( Nb/Db ) and reduce */
void linrat (lrs_mp Na, lrs_mp Da, long ka, lrs_mp Nb, lrs_mp Db, long kb, lrs_mp Nc, lrs_mp Dc);
void lcm (lrs_mp a, lrs_mp b);	/* a = least common multiple of a, b; b is saved  */
void mulrat (lrs_mp Na, lrs_mp Da, lrs_mp Nb, lrs_mp Db, lrs_mp Nc, lrs_mp Dc);
						       /* computes Nc/Dc=(Na/Da)*(Nb/Db) and reduce      */
long myrandom (long num, long nrange);	/* return a random number in range 0..nrange-1    */
void notimpl (const char *s);	/* bail out - help!                               */
void rattodouble (lrs_mp a, lrs_mp b, double *x);	/* convert lrs_mp rational to double              */
void reduceint (lrs_mp Na, lrs_mp Da);	/* divide Na by Da and return it                  */
void reducearray (lrs_mp_vector p, long n);	/* find gcd of p[0]..p[n-1] and divide through by */
void scalerat (lrs_mp Na, lrs_mp Da, long ka);	/* scales rational by ka                          */

/**********************************/
/* Miscellaneous functions        */
/******************************** */

void lrs_getdigits (long *a, long *b);	/* send digit information to user                         */

void stringcpy (char *s, char *t);	/* copy t to s pointer version                            */

#ifndef __STDC__
void *calloc ();
void *malloc ();
#endif

void *xcalloc (long n, long s, long l, const char *f);

void lrs_default_digits_overflow ();
void lrs_exit(int i); 

/* end of  lrsgmp.h (vertex enumeration using lexicographic reverse search) */



==> lrslong.c <==
/* lrslong.c      library code for lrs extended precision arithmetic */
/* Version 4.0, April 13, 2000                                       */
/* Copyright: David Avis 1999, avis@cs.mcgill.ca                     */

/* Derived from prs_single.c ( rational arithmetic for lrs and prs)  */
/* authored by  Ambros Marzetta    Revision 1.2  1998/05/27          */

#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include <limits.h>
#include "lrslong.h"

long lrs_digits;		/* max permitted no. of digits   */
long lrs_record_digits;		/* this is the biggest acheived so far.     */


#define MAXINPUT 1000		/*max length of any input rational */

/* lrs_overflow routine should user supplied if not using lrslib.c */

/*
void lrs_overflow(int parm)
{
}
*/

void 
gcd (lrs_mp u, lrs_mp v)
     /* Returns u=gcd(u,v) using classic Euclid's algorithm.
        v is destroyed.  Knuth, II, p.320 */

{
#ifndef B128
  unsigned long ul, vl, r;

  ul = labs (*u);
  vl = labs (*v);
#else
  __int128 ul, vl, r;
  ul = abs128 (*u);
  vl = abs128 (*v);
#endif
  if (ul == 0)
    {
      *u = vl;
      return;
    }

  while (vl != 0)
    {
      r= ul % vl;
      ul = vl;
      vl = r;
    }
  *u = ul;
}				/* gcd */

void 
lcm (lrs_mp a, lrs_mp b)			/* a = least common multiple of a, b; b is preserved */
{
  lrs_mp u, v;
  copy (u, a);
  copy (v, b);
  gcd (u, v);
  exactdivint (a, u, v);		/* v=a/u   a contains remainder = 0 */
  mulint (v, b, a);
}				/* end of lcm */


/***************************************************************/
/*                                                             */
/*     Package of routines for rational arithmetic             */
/*     (Built on top of package for multiprecision arithmetic  */
/*                                                             */
/***************************************************************/

void 
reduce (lrs_mp Na, lrs_mp Da)	/* reduces Na/Da by gcd(Na,Da) */
{
  lrs_mp Nb, Db, Nc, Dc;
  copy (Nb, Na);
  copy (Db, Da);
  storesign (Nb, POS);
  storesign (Db, POS);
  copy (Nc, Na);
  copy (Dc, Da);
  gcd (Nb, Db);			/* Nb is the gcd(Na,Da) */
  exactdivint (Nc, Nb, Na);
  exactdivint (Dc, Nb, Da);
}

void 
reduceint (lrs_mp Na, lrs_mp Da)	/* divide Na by Da and return */
{
  lrs_mp Temp;
  copy (Temp, Na);
  exactdivint (Temp, Da, Na);
}


long
comprod (lrs_mp Na, lrs_mp Nb, lrs_mp Nc, lrs_mp Nd)    /* +1 if Na*Nb > Nc*Nd  */
                          /* -1 if Na*Nb < Nc*Nd  */
                          /*  0 if Na*Nb = Nc*Nd  */
{
  lrs_mp mc, md;
  itomp(ZERO,mc); itomp(ZERO,md);   /*just to please some compilers */
  mulint (Na, Nb, mc);
  mulint (Nc, Nd, md);
  if (mp_greater(mc,md))
    return (1);
  if (mp_greater(md,mc))
    return (-1);
  return (0);
}


void 
linrat (lrs_mp Na, lrs_mp Da, long ka, lrs_mp Nb,  lrs_mp Db, long kb, lrs_mp Nc, lrs_mp Dc)		
/* computes Nc/Dc = ka*Na/Da  +kb* Nb/Db and reduces answer by gcd(Nc,Dc) */
{
  lrs_mp c;
  itomp(ZERO,c);   /*just to please some compilers */
  mulint (Na, Db, Nc);
  mulint (Da, Nb, c);
  linint (Nc, ka, c, kb);	/* Nc = (ka*Na*Db)+(kb*Da*Nb)  */
  mulint (Da, Db, Dc);		/* Dc =  Da*Db           */
  reduce (Nc, Dc);
}


void 
divrat (lrs_mp Na, lrs_mp Da, lrs_mp Nb, lrs_mp Db, lrs_mp Nc, lrs_mp Dc)	
/* computes Nc/Dc = (Na/Da)  / ( Nb/Db ) and reduces answer by gcd(Nc,Dc) */
{
  mulint (Na, Db, Nc);
  mulint (Da, Nb, Dc);
  reduce (Nc, Dc);
}


void 
mulrat (lrs_mp Na, lrs_mp Da, lrs_mp Nb, lrs_mp Db, lrs_mp Nc, lrs_mp Dc)	
/* computes Nc/Dc = Na/Da  * Nb/Db and reduces answer by gcd(Nc,Dc) */
{
  mulint (Na, Nb, Nc);
  mulint (Da, Db, Dc);
  reduce (Nc, Dc);
}

/***************************************************************/
/*                                                             */
/*     Conversion and I/O functions                            */
/*                                                             */
/***************************************************************/

void 
atomp (const char *s, lrs_mp a)	/*convert string to lrs_mp integer */
     /* based on  atoi KR p.58 */
{
  long diff, ten, i, sig;
  lrs_mp mpone;
  itomp (ONE, mpone);
  ten = 10L;
  for (i = 0; s[i] == ' ' || s[i] == '\n' || s[i] == '\t'; i++);
  /*skip white space */
  sig = POS;
  if (s[i] == '+' || s[i] == '-')	/* sign */
    sig = (s[i++] == '+') ? POS : NEG;
  itomp (0L, a);
  while (s[i] >= '0' && s[i] <= '9')
    {
      diff = s[i] - '0';
      linint (a, ten, mpone, diff);
      i++;
    }
  storesign (a, sig);
  if (s[i])
    {
      fprintf (stderr, "\nIllegal character in number: '%s'\n", s + i);
      exit (1);
    }
}				/* end of atomp */

void 
atoaa (const char *in, char *num, char *den)
     /* convert rational string in to num/den strings */
{
  long i, j;
  for (i = 0; in[i] != '\0' && in[i] != '/'; i++)
    num[i] = in[i];
  num[i] = '\0';
  den[0] = '\0';
  if (in[i] == '/')
    {
      for (j = 0; in[j + i + 1] != '\0'; j++)
	den[j] = in[i + j + 1];
      den[j] = '\0';
    }
}				/* end of atoaa */

void 
mptodouble (lrs_mp a, double *x)	/* convert lrs_mp to double */
{
  (*x) = (*a);
}

long
mptoi (lrs_mp a)        /* convert lrs_mp to long */
{
  return (*a);
}

/* return char * representation of a in base 10.
 * use out if non-NULL, otherwise allocate and return.
 */
char *mpgetstr10(char *out, lrs_mp a)
{
  char *buf=NULL;
#ifndef B128
  int len=0;
  len = snprintf(buf, 0, "%lld", *a);
  if (out != NULL)
    buf = out;
  else
    buf = malloc(sizeof(char)*(len+1));
  sprintf(buf, "%lld", *a);
  return buf;
#else
  __int128 tmp=abs128(*a);
  int i,j=0;
  int t[41];
  if (out != NULL)
    buf = out;
  else
    buf = calloc(43, sizeof(char));
  if (*a>=LLONG_MIN && *a<=LLONG_MAX)
  {
    sprintf(buf, "%lld", (long long)*a);
    return buf;
  }
  for (i=0; tmp>0; i++)
  {
    t[i] = tmp%10;
    tmp = tmp / 10;
  }
  i--;
  if (*a<0)
    buf[j++]='-';
  while (i>=0)
    buf[j++] = '0'+t[i--];
  return buf;
#endif
}


void 
rattodouble (lrs_mp a, lrs_mp b, double *x)	/* convert lrs_mp rati
						   onal to double */

{
  double y;
  mptodouble (a, &y);
  mptodouble (b, x);
  *x = y / (*x);
}

long 
readrat (lrs_mp Na, lrs_mp Da)	/* read a rational or integer and convert to lrs_mp */
	       /* returns true if denominator is not one       */
{
  char in[MAXINPUT], num[MAXINPUT], den[MAXINPUT];
  if(fscanf (lrs_ifp, "%s", in)==EOF)
                 {
                   fprintf (lrs_ofp, "\nInvalid input: check you have entered enough data!\n");
                   exit(1);
                 }

  if(!strcmp(in,"end"))          /*premature end of input file */
    {
     return (999L);
    }

  atoaa (in, num, den);		/*convert rational to num/dem strings */
  atomp (num, Na);
  if (den[0] == '\0')
    {
      itomp (1L, Da);
      return (FALSE);
    }
  atomp (den, Da);
  return (TRUE);
}

/* read a rational or integer and convert to lrs_mp with base BASE */
/* returns true if denominator is not one                      */
long plrs_readrat (lrs_mp Na, lrs_mp Da, const char* rat)
{
  	char in[MAXINPUT], num[MAXINPUT], den[MAXINPUT];
 	strcpy(in, rat);
	atoaa (in, num, den);		/*convert rational to num/dem strings */
	atomp (num, Na);
	if (den[0] == '\0')
	{
		itomp (1L, Da);
		return (FALSE);
	}
	atomp (den, Da);
	return (TRUE);
}


void 
readmp (lrs_mp a)		/* read an integer and convert to lrs_mp */
{
  long in;
  if(fscanf (lrs_ifp, "%ld", &in)==EOF)
                 {
                   fprintf (lrs_ofp, "\nInvalid integer input");
                   exit(1);
                 }

  itomp (in, a);
}

char *cprat (const char *name, lrs_mp Nin, lrs_mp Din)
{
  char *num, *den, *ret;
  unsigned long len;
  lrs_mp Nt, Dt;
  lrs_alloc_mp (Nt); lrs_alloc_mp (Dt);

  copy (Nt, Nin);
  copy (Dt, Din);
  reduce (Nt, Dt);

  num = mpgetstr10(NULL, Nt);
  den = mpgetstr10(NULL, Dt);
  len = snprintf(NULL, 0, " %s %s/%s", name, num, den);
  ret = (char*)malloc(sizeof(char)*(len+1));

  if(one(Dt))
    {
     if (sign (Nt) != NEG)
       sprintf(ret, "%s %s", name, num);
     else
       sprintf(ret, "%s%s", name, num);
    }
  else
    {
     if (sign (Nt) != NEG)
       sprintf(ret, "%s %s/%s", name, num, den);
     else
       sprintf(ret, "%s%s/%s", name, num, den);
    }

  free(num); free(den);
  lrs_clear_mp(Nt); lrs_clear_mp(Dt);
  return ret;
}
char *cpmp (const char *name, lrs_mp Nin)
{
  char *num, *ret;
  unsigned long len;

  num = mpgetstr10(NULL, Nin);
  len = snprintf(NULL, 0, "%s %s", name, num);
  ret = (char*)malloc(sizeof(char)*(len+1));

  if (sign (Nin) != NEG)
       sprintf(ret, "%s %s", name, num);
  else
       sprintf(ret, "%s%s", name, num);
  free(num); 
  return ret;
}

void 
pmp (const char *name, lrs_mp Nt)
{
  fprintf (lrs_ofp, "%s", name);
  if (sign (Nt) != NEG)
    fprintf (lrs_ofp, " ");
#ifndef B128
  fprintf (lrs_ofp, "%lld", *Nt);
#else
  char buf[41]={0};
  __int128 tmp=abs128(*Nt);
  int c;
  int i;
  if (*Nt>=LLONG_MIN && *Nt<=LLONG_MAX)
  {
    fprintf (lrs_ofp, "%lld ", (long long)*Nt);
    return;
  }
  if (*Nt<0)
    putc('-', lrs_ofp);
  for (i=0; tmp>0; i++)
  {
    buf[i] = tmp%10;
    tmp = tmp / 10;
  }
  i--;
  while (i>=0)
  {
    c='0'+buf[i--];
    putc(c, lrs_ofp);
  }
#endif
  putc(' ', lrs_ofp);
}

void 
prat (const char *name, lrs_mp Nin, lrs_mp Din)
     /*print the long precision rational Nt/Dt  */
{
  lrs_mp Nt, Dt;
  copy (Nt, Nin);
  copy (Dt, Din);
  reduce (Nt, Dt);
  if (sign (Nt) != NEG)
    fprintf (lrs_ofp, " ");
#ifndef B128
  fprintf (lrs_ofp, "%s%lld", name, *Nt);
  if (*Dt != 1)
    fprintf (lrs_ofp, "/%lld", *Dt);
#else
  {
    char *Nc, *Dc;
    Nc = mpgetstr10(NULL, Nt);
    fprintf(lrs_ofp, "%s%s", name, Nc);
    free(Nc);
    if (*Dt != 1)
    {
      Dc = mpgetstr10(NULL, Dt);
      fprintf(lrs_ofp, "/%s", Dc);
      free(Dc);
    }
  }
#endif
  fprintf (lrs_ofp, " ");
}				/* prat */


/***************************************************************/
/*                                                             */
/*     Memory allocation functions                             */
/*                                                             */
/***************************************************************/
lrs_mp_t
lrs_alloc_mp_t ()
 /* dynamic allocation of lrs_mp number */
{
  lrs_mp_t p;
  p=(lrs_mp_t)calloc (1, sizeof (lrs_mp));
  return p;
}


lrs_mp_vector 
lrs_alloc_mp_vector (long n)
 /* allocate lrs_mp_vector for n+1 lrs_mp numbers */
{
  lrs_mp_vector p;
  long i;

  p = (lrs_mp_t *) CALLOC ((n + 1), sizeof (lrs_mp_t));
  for (i = 0; i <= n; i++)
    p[i] = (lrs_mp_t) CALLOC (1, sizeof (lrs_mp));

  return p;
}

void
lrs_clear_mp_vector (lrs_mp_vector p, long n)
/* free space allocated to p */
{
  long i;
  for (i = 0; i <= n; i++)
    free (p[i]);
  free (p);
  p=NULL;
}

lrs_mp_matrix 
lrs_alloc_mp_matrix (long m, long n)
/* allocate lrs_mp_matrix for m+1 x n+1 lrs_mp numbers */
{
  lrs_mp_matrix a;
  lrs_mp_t araw;
  int mp_width, row_width;
  int i, j;

  mp_width = lrs_digits + 1;
  row_width = (n + 1) * mp_width;

  araw = (lrs_mp_t) calloc ((m + 1) * row_width, sizeof (lrs_mp));
  a = (lrs_mp_t **) calloc ((m + 1), sizeof (lrs_mp_vector));

  for (i = 0; i < m + 1; i++)
    {
      a[i] = (lrs_mp_t *) calloc ((n + 1), sizeof (lrs_mp_t));

      for (j = 0; j < n + 1; j++)
	a[i][j] = (araw + i * row_width + j * mp_width);
    }
  return a;
}

void
lrs_clear_mp_matrix (lrs_mp_matrix p, long m, long n)
/* free space allocated to lrs_mp_matrix p */
{
  long i;

/* p[0][0] is araw, the actual matrix storage address */

 free(p[0][0]);

 for (i = 0; i < m + 1; i++)
      free (p[i]);
/* 2015.9.9 memory leak fix */
 free(p);
 p=NULL;
}

void 
lrs_getdigits (long *a, long *b)
{
/* send digit information to user */
  *a = DIG2DEC (ZERO);
  *b = DIG2DEC (ZERO);
  return;
}

void *
xcalloc (long n, long s, long l, const char *f)
{
  void *tmp;

  tmp = calloc (n, s);
  if (tmp == 0)
    {
      char buf[200];

      sprintf (buf, "\n\nFatal error on line %ld of %s", l, f);
      perror (buf);
      exit (1);
    }
  return tmp;
}

long 
lrs_mp_init (long dec_digits, FILE * fpin, FILE * fpout)
/* max number of decimal digits for the computation */
/* long int version                                 */
{
#ifndef PLRS
  lrs_ifp = fpin;
  lrs_ofp = fpout;
#endif

#ifdef B128
#ifndef CONS
  MAXDl=9223372036854775807L;  /* 2^63 - 1 */
  MAXDa=MAXDl*MAXDl;           /* should be 2^126 - 1 */
  MAXDm=3611622602L;    /* sqrt(sqrt( 2^127 -1 ))         */
  MAXDm=MAXDm*MAXDm+6000000000;    /* too big to initialize directly */
#endif
#endif

  lrs_record_digits = 0;
  lrs_digits =  0;		/* max permitted no. of digits   */
  return TRUE;
}

void 
notimpl (const char *s)
{
  fflush (stdout);
  fprintf (stderr, "\nAbnormal Termination  %s\n", s);
  exit (1);
}

/***************************************************************/
/*                                                             */
/*     Misc. functions                                         */
/*                                                             */
/***************************************************************/

void 
reducearray (lrs_mp_vector p, long n)
/* find largest gcd of p[0]..p[n-1] and divide through */
{
  lrs_mp divisor;
  lrs_mp Temp;
  long i = 0L;

  while ((i < n) && zero (p[i]))
    i++;
  if (i == n)
    return;

  copy (divisor, p[i]);
  storesign (divisor, POS);
  i++;

  while (i < n)
    {
      if (!zero (p[i]))
	{
	  copy (Temp, p[i]);
	  storesign (Temp, POS);
	  gcd (divisor, Temp);
	}
      i++;
    }

/* reduce by divisor */
  for (i = 0; i < n; i++)
    if (!zero (p[i]))
      reduceint (p[i], divisor);
}				/* end of reducearray */


long 
myrandom (long num, long nrange)
/* return a random number in range 0..nrange-1 */

{
  long i;
  i = (num * 401 + 673) % nrange;
  return (i);
}

void 
getfactorial (lrs_mp factorial, long k)		/* compute k factorial
						   in lrs_mp */
{
  lrs_mp temp;
  long i;
  itomp (ONE, factorial);
  for (i = 2; i <= k; i++)
    {
      itomp (i, temp);
      mulint (temp, factorial, factorial);
    }
}				/* end of getfactorial */

void 
stringcpy (char *s, char *t)	/*copy t to s pointer version */
{
  while (((*s++) = (*t++)) != '\0');
}





==> lrslong.h <==
/* lrslong.h      (lrs long integer arithmetic library              */
/* Copyright: David Avis 2000, avis@cs.mcgill.ca                    */
/* Version 4.0, February 17, 2000                                   */
/* Version 4.1, November 15, 2020 for bigger  mulint range          */

/* This program is free software; you can redistribute it and/or modify
   it under the terms of the GNU General Public License as published by
   the Free Software Foundation; either version 2 of the License, or
   (at your option) any later version.

   This program is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
   GNU General Public License for more details.

   You should have received a copy of the GNU General Public License
   along with this program; if not, write to the Free Software
   Foundation, Inc., 51 Franklin Street, Suite 500, Boston, MA  02110-1335, USA.
 */
/******************************************************************************/
/*  See http://cgm.cs.mcgill.ca/~avis/C/lrs.html for lrs usage instructions   */
/******************************************************************************/
/* This package contains the extended precision routines used by lrs
   and some other miscellaneous routines. The maximum precision depends on
   the parameter MAX_DIGITS defined below, with usual default of 255L. This
   gives a maximum of 1020 decimal digits on 32 bit machines. The procedure
   lrs_mp_init(dec_digits) may set a smaller number of dec_digits, and this
   is useful if arrays or matrices will be used.
 */


/***********/
/* defines */
/***********/
/*
   this is number of longwords. Increasing this won't cost you that much
   since only variables other than the A matrix are allocated this size.
   Changing affects running time in small but not very predictable ways.
 */

#define MAX_DIGITS 255L

/*
   this is in decimal digits, you pay in memory if you increase this,
   unless you override by a line with
   digits n
   before the begin line of your file.
 */
#define DEFAULT_DIGITS 100L



/**********MACHINE DEPENDENT CONSTANTS***********/
/* MAXD is 2^(k-1)-1 where k is word size       */
/* MAXDm is sqrt(2^(k-1)-1) where k is word size*/
/* MAXDl is 2^(k/2-1)-1 where k is word size    */
/* MAXDa is 2^(k-2)-1 where k is word size      */
/* MAXD must be at least 2*BASE^2               */
/* If BASE is 10^k, use "%k.ku" for FORMAT      */
/* INTSIZE is number of bytes for integer       */
/* 64/128 bit arithmetic                        */
/************************************************/
#ifdef B128
/* 128 bit machines */                   /* compiler does not accept big constants! */
#ifdef CONS
#define MAXDm 9223372036854775807L       /* 2^63 - 1 */
#define MAXDl 9223372036854775807L        /* should be 2^126 -1 but is  2^63 - 1 */
#define MAXDa 9223372036854775807L        /* should be 2^126 -1 but is  2^63 - 1 */
#else
__int128 MAXDm,MAXDl,MAXDa;               /* set correctly in lrs_mp_init in lrslong.c */
#endif

/* max power of 10 fitting in signed int64 */
#define P10_INT64  1000000000000000000ULL

#define MAXD 9223372036854775807L        /* should be 2^127 -1 but is  2^63 - 1     */
#define BASE 1000000000L
#define FORMAT "%9.9u"
#define BASE_DIG 9
#define INTSIZE 16L
#define BIT "128bit"
#else
/* 64 bit machines */
#define MAXD 9223372036854775807LL        /* 2^63 - 1 */
#define MAXDl 2147483647LL                /* 2^31 - 1 */
#define MAXDm 3037000499LL                /* sqrt(2^63 - 1) */
#define MAXDa 4611686018427387903LL       /* 2^62 - 1 */
#define BASE 1000000000L
#define FORMAT "%9.9u"
#define BASE_DIG 9
#define INTSIZE 16L
#define BIT "64bit"
#endif

#define MAXINPUT 1000		/*max length of any input rational */

#define POS 1L
#define NEG -1L
#ifndef TRUE
#define TRUE 1L
#endif
#ifndef FALSE
#define FALSE 0L
#endif
#define ONE 1L
#define TWO 2L
#define ZERO 0L

/**********************************/
/*         MACROS                 */
/* dependent on mp implementation */
/**********************************/

#ifdef SAFE
/* lazy but fast overflow checking */

#define mpsafem(a,b)             *(a)>MAXDm||*(b)>MAXDm||*(a)<-MAXDm||*(b)<-MAXDm
#define mpsafel(a,b)             *(a)>MAXDl||*(b)>MAXDl||*(a)<-MAXDl||*(b)<-MAXDl
#define mpsafea(a,b)             *(a)>MAXDa||*(b)>MAXDa||*(a)<-MAXDa||*(b)<-MAXDa

#ifdef DEBUG
#define mperrorm(a,b)            fprintf(stdout,"  : max(|a|,|b|) > %ld\n",MAXDm);lrs_overflow(1)
#define mperrorl(a,b)            fprintf(stdout,"  : max(|a|,|b|) > %ld\n",MAXDl);lrs_overflow(1)
#define mperrora(a,b)            fprintf(stdout,"  : max(|a|,|b|) > %ld\n",MAXDa);lrs_overflow(1)
#define linint(a, ka, b, kb)    {if( mpsafel(a,b) ) {fprintf(stdout, "\n*linint ");mperrorl(a,b);}  else *(a) = *(a) * ka + *(b) * kb;}
#define mulint(a, b, c)         {if( mpsafem(a,b) ) {fprintf(stdout, "\n*mulint ");mperrorm(a,b);}  else *(c) = *(a) * *(b);}
#define addint(a, b, c)         {if( mpsafea(a,b) ) {fprintf(stdout, "\n*addint ");mperrora(a,b);}  else *(c) = *(a) + *(b);}
#define subint(a, b, c)         {if( mpsafea(a,b) ) {fprintf(stdout, "\n*subint ");mperrora(a,b);}  else *(c) = *(a) - *(b);}
#define decint(a, b)            {if( mpsafea(a,b) ) {fprintf(stdout, "\n*decint ");mperrora(a,b);}  else *(a) = *(a) - *(b);}
#define qpiv(a,b,c,d,e)         {if( mpsafel(a,b)|| mpsafel(c,d)){fprintf(stdout, "\n*qpiv ");mperrorl(a,b); mperrorl(c,d);} ; else *(a) =(*(a) * *(b) - *(c) * *(d))/ (*e);}
#else
#define qpiv(a,b,c,d,e)         {if( mpsafel(a,b)|| mpsafel(c,d)) lrs_overflow(1) ; else *(a) =(*(a) * *(b) - *(c) * *(d))/ (*e);}
#define linint(a, ka, b, kb)    {if( mpsafel(a,b) ) lrs_overflow(1) ; else *(a) = *(a) * ka + *(b) * kb;}
#define mulint(a, b, c)         {if( mpsafem(a,b) ) lrs_overflow(1) ; else *(c) = *(a) * *(b);}
#define addint(a, b, c)         {if( mpsafea(a,b) ) lrs_overflow(1) ; else *(c) = *(a) + *(b);}
#define subint(a, b, c)         {if( mpsafea(a,b) ) lrs_overflow(1) ; else *(c) = *(a) - *(b);}
#define decint(a, b)            {if( mpsafea(a,b) ) lrs_overflow(1) ; else *(a) = *(a) - *(b);}
#endif

#else
/* unprotected routines */
#define qpiv(a,b,c,d,e)         *(a) =(*(a) * *(b) - *(c) * *(d))/ (*e)
#define addint(a, b, c)         *(c) = *(a) + *(b)
#define subint(a, b, c)         *(c) = *(a) - *(b)
#define linint(a, ka, b, kb)    *(a) = *(a) * ka + *(b) * kb
#define mulint(a, b, c)         *(c) = *(a) * *(b)
#endif

// #define unchecked_decint(a, b)  *(a) = *(a) - *(b)  /* v.7.1 only safe if a,b come from mulint */
#define unchecked_decint(a, b)  decint(a, b)           /* v 7.2 has larger range for mulint       */
#define divint(a, b, c)         {*(c) = *(a) / *(b); *(a) = *(a) % *(b);}
#define exactdivint(a,b,c) 	*(c) = *(a) / *(b);

#define abs128(a)		(a>0? a : -1*a)
#define changesign(a)           (*(a) = - *(a))
#define copy(a, b)              ((a)[0] = (b)[0])
#define mp_greater(a, b)           (*(a) > *(b) )
#define itomp(in, a)             *(a) =  in 


#define one(a)                  (*(a) == 1)
#define negative(a)             (*(a) < 0)
#define normalize(a)            (void) 0
#define positive(a)             (*(a) > 0)
#define sign(a)                 (*(a) < 0 ? NEG : POS)
#ifndef B128
 #define storesign(a, sa)        (*(a) = labs(*(a)) * sa)
#else
 #define storesign(a, sa)	(*(a) = abs128(*(a)) * sa)
#endif
#define zero(a)                 (*(a) == 0)


/*
 *  convert between decimal and machine (longword digits). Notice lovely
 *  implementation of ceiling function :-)
 */
#define DEC2DIG(d) ( (d) % BASE_DIG ? (d)/BASE_DIG+1 : (d)/BASE_DIG)
#define DIG2DEC(d) ((d)*BASE_DIG)

#ifndef OMIT_SIGNALS
#include <signal.h>
#include <stdlib.h>		/* labs */
#include <unistd.h>
#define errcheck(s,e) if ((long)(e)==-1L){  perror(s);exit(1);}
#endif

#define CALLOC(n,s) xcalloc(n,s,__LINE__,__FILE__)

/*************/
/* typedefs  */
/*************/
#ifndef B128
typedef long long lrs_mp[1];		/* type lrs_mp holds one long integer */
typedef long long *lrs_mp_t;
typedef long long **lrs_mp_vector;
typedef long long ***lrs_mp_matrix;
#else
typedef __int128 lrs_mp[1];	/* type lrs_mp holds one 128-bit integer */
typedef __int128 *lrs_mp_t;
typedef __int128 **lrs_mp_vector;
typedef __int128 ***lrs_mp_matrix;
#endif

/*********************/
/*global variables   */
/*********************/

extern long lrs_digits;		/* max permitted no. of digits   */
extern long lrs_record_digits;		/* this is the biggest acheived so far.     */

extern FILE *lrs_ifp;			/* input file pointer       */
extern FILE *lrs_ofp;			/* output file pointer      */

/*********************************************************/
/* Initialization and allocation procedures - must use!  */
/******************************************************* */

//void mulint(lrs_mp a, lrs_mp b, lrs_mp c);

long lrs_mp_init (long dec_digits, FILE * lrs_ifp, FILE * lrs_ofp);	/* max number of decimal digits, fps   */

#define lrs_alloc_mp(a)	
#define lrs_clear_mp(a)

lrs_mp_t lrs_alloc_mp_t();                      /* dynamic allocation of lrs_mp                  */
lrs_mp_vector lrs_alloc_mp_vector (long n);	/* allocate lrs_mp_vector for n+1 lrs_mp numbers */
lrs_mp_matrix lrs_alloc_mp_matrix (long m, long n);	/* allocate lrs_mp_matrix for m+1 x n+1 lrs_mp   */

void lrs_clear_mp_vector (lrs_mp_vector a, long n);
void lrs_clear_mp_matrix (lrs_mp_matrix a, long m, long n);

#ifndef MA
#define suf(func) func
#endif

#ifdef MA
#ifdef B128
#define suf(func) func##_2
#else
#define suf(func) func##_1
#endif
#endif

#define atoaa suf(atoaa)
#define atomp suf(atomp)
#define comprod suf(comprod)
#define divrat suf(divrat)
#define gcd suf(gcd)
#define getfactorial suf(getfactorial)
#define lcm suf(lcm)
#define linrat suf(linrat)
#define lrs_alloc_mp_matrix suf(lrs_alloc_mp_matrix)
#define lrs_alloc_mp_t suf(lrs_alloc_mp_t)
#define lrs_alloc_mp_vector suf(lrs_alloc_mp_vector)
#define lrs_clear_mp_matrix suf(lrs_clear_mp_matrix)
#define lrs_clear_mp_vector suf(lrs_clear_mp_vector)
#define lrs_digits suf(lrs_digits)
#define lrs_getdigits suf(lrs_getdigits)
#define lrs_overflow suf(lrs_overflow)
#define lrs_mp_init suf(lrs_mp_init)
#define lrs_record_digits suf(lrs_record_digits)
#define mptodouble suf(mptodouble)
#define mptoi suf(mptoi)
#define mpgetstr10 suf(mpgetstr10)
#define mulrat suf(mulrat)
#define myrandom suf(myrandom)
#define notimpl suf(notimpl)
#define pmp suf(pmp)
#define prat suf(prat)
#define cprat suf(cprat)
#define cpmp suf(cpmp)
#define rattodouble suf(rattodouble)
#define readmp suf(readmp)
#define readrat suf(readrat)
#define plrs_readrat suf(plrs_readrat)
#define reduce suf(reduce)
#define reducearray suf(reducearray)
#define reduceint suf(reduceint)
#define stringcpy suf(stringcpy)
#define xcalloc suf(xcalloc)

/*********************************************************/
/* Core library functions - depend on mp implementation  */
/******************************************************* */

void atomp (const char s[], lrs_mp a);	/* convert string to lrs_mp integer               */
long compare (lrs_mp a, lrs_mp b);	/* a ? b and returns -1,0,1 for <,=,> */
void gcd (lrs_mp u, lrs_mp v);	/* returns u=gcd(u,v) destroying v                */
void mptodouble (lrs_mp a, double *x);	/* convert lrs_mp to double                       */
long mptoi (lrs_mp a);		/* convert lrs_mp to long integer */
char *mpgetstr10(char *, lrs_mp); /* convert lrs_mp to string */
#ifdef PLRS
long plrs_readrat (lrs_mp Na, lrs_mp Da, const char * rat);	/* take a rational number and convert to lrs_mp   */
#endif
char *cprat(const char *name, lrs_mp Nt, lrs_mp Dt); /* mp rat to char  */
char *cpmp(const char *name, lrs_mp Nt);             /* mp int to char  */
void pmp (const char *name, lrs_mp a);	/* print the long precision integer a             */
void prat (const char *name, lrs_mp Nt, lrs_mp Dt);	/* reduce and print  Nt/Dt                        */
void readmp (lrs_mp a);		/* read an integer and convert to lrs_mp          */
long readrat (lrs_mp Na, lrs_mp Da);	/* read a rational or int and convert to lrs_mp   */
void reduce (lrs_mp Na, lrs_mp Da);	/* reduces Na Da by gcd(Na,Da)                    */

/*********************************************************/
/* Standard arithmetic & misc. functions                 */
/* should be independent of mp implementation            */
/******************************************************* */

void atoaa (const char in[], char num[], char den[]);	/* convert rational string in to num/den strings  */
long atos (char s[]);		/* convert s to integer                           */
long comprod (lrs_mp Na, lrs_mp Nb, lrs_mp Nc, lrs_mp Nd);	/* +1 if Na*Nb > Nc*Nd,-1 if Na*Nb > Nc*Nd else 0 */
void divrat (lrs_mp Na, lrs_mp Da, lrs_mp Nb, lrs_mp Db, lrs_mp Nc, lrs_mp Dc);
						       /* computes Nc/Dc = (Na/Da) /( Nb/Db ) and reduce */
void getfactorial (lrs_mp factorial, long k);	/* compute k factorial in lrs_mp                  */
void linrat (lrs_mp Na, lrs_mp Da, long ka, lrs_mp Nb, lrs_mp Db, long kb, lrs_mp Nc, lrs_mp Dc);
void lcm (lrs_mp a, lrs_mp b);	/* a = least common multiple of a, b; b is saved  */
void mulrat (lrs_mp Na, lrs_mp Da, lrs_mp Nb, lrs_mp Db, lrs_mp Nc, lrs_mp Dc);
						       /* computes Nc/Dc=(Na/Da)*(Nb/Db) and reduce      */
long myrandom (long num, long nrange);	/* return a random number in range 0..nrange-1    */
void notimpl (const char *s);	/* bail out - help!                               */
void rattodouble (lrs_mp a, lrs_mp b, double *x);	/* convert lrs_mp rational to double              */
void reduceint (lrs_mp Na, lrs_mp Da);	/* divide Na by Da and return it                  */
void reducearray (lrs_mp_vector p, long n);	/* find gcd of p[0]..p[n-1] and divide through by */
void scalerat (lrs_mp Na, lrs_mp Da, long ka);	/* scales rational by ka                          */

/********************************/
/* Matrix and vector allocation */
/********************************/
void lrs_clear_mp_vector (lrs_mp_vector p, long n);
lrs_mp_vector lrs_alloc_mp_vector(long n);
void lrs_clear_mp_vector(lrs_mp_vector p, long n);
lrs_mp_matrix lrs_alloc_mp_matrix(long m, long n);
void lrs_clear_mp_matrix(lrs_mp_matrix p, long m, long n);
long lrs_mp_init(long dec_digits, FILE *fpin, FILE *fpout);


/* how big are numbers? */
extern long lrs_digits;		/* max permitted no. of digits   */
extern long lrs_record_digits;	/* this is the biggest achieved so far. */

/**********************************/
/* Miscellaneous functions        */
/******************************** */

void lrs_getdigits (long *a, long *b);	/* send digit information to user                         */

void stringcpy (char *s, char *t);	/* copy t to s pointer version                            */

void *calloc ();
void *malloc ();
void *xcalloc (long n, long s, long l, const char *f);

void lrs_default_digits_overflow ();
void lrs_exit(int i);   
void lrs_overflow(int i);   
void lrsv2_overflow(int i);   
/* end of  lrs_long.h (vertex enumeration using lexicographic reverse search) */


==> lrsmp.c <==
/* lrsmp.c     library code for lrs extended precision arithmetic */
/* Version 4.0c, August 26, 2009                          */
/* minor change to check result of fscanf */
/* Copyright: David Avis 1999, avis@cs.mcgill.ca          */

/* This program is free software; you can redistribute it and/or modify
   it under the terms of the GNU General Public License as published by
   the Free Software Foundation; either version 2 of the License, or
   (at your option) any later version.

   This program is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
   GNU General Public License for more details.

   You should have received a copy of the GNU General Public License
   along with this program; if not, write to the Free Software
   Foundation, Inc., 51 Franklin Street, Suite 500, Boston, MA  02110-1335, USA.
 */


#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include "lrsmp.h"

long lrs_digits=DEC2DIG(DEFAULT_DIGITS);
long lrs_record_digits;		/* this is the biggest acheived so far.     */


/******************************************************************/
/* digit overflow is caught by digits_overflow at the end of this */
/* file, make sure it is either user supplied or uncomment        */
/*  the define below                                              */
/******************************************************************/

#define digits_overflow() lrs_default_digits_overflow()

/*********************************************************/
/* Initialization and allocation procedures - must use!  */
/******************************************************* */

long 
lrs_mp_init (long dec_digits, FILE * fpin, FILE * fpout)
/* max number of decimal digits for the computation */
{
/* global variables lrs_ifp and lrs_ofp are file pointers for input and output   */


  lrs_ifp = fpin;
  lrs_ofp = fpout;
  lrs_record_digits = 0;
  if (dec_digits <= 0)
    dec_digits = DEFAULT_DIGITS;

  lrs_digits = DEC2DIG (dec_digits);	/* max permitted no. of digits   */
  printf("\ndec_digits=%ld  lrs_digits=%ld\n",dec_digits,lrs_digits);

  if (lrs_digits > MAX_DIGITS)
    {
      	lrs_digits = MAX_DIGITS;
      return FALSE;
    }

  return TRUE;

}

lrs_mp_t
lrs_alloc_mp_t ()
 /* dynamic allocation of lrs_mp number */
{
  lrs_mp_t p;
  p=(long long *)calloc (lrs_digits+1, sizeof (long long));
  return p;
}

lrs_mp_vector 
lrs_alloc_mp_vector (long n)
 /* allocate lrs_mp_vector for n+1 lrs_mp numbers */
{
  lrs_mp_vector p;
  long i;

  p = (lrs_mp_vector) CALLOC ((n + 1), sizeof (lrs_mp *));
  for (i = 0; i <= n; i++)
    p[i] = (long long int *)CALLOC (1, sizeof (lrs_mp));

  return p;
}

void
lrs_clear_mp_vector (lrs_mp_vector p, long n)
/* free space allocated to p */
{
  long i;
  for (i=0; i<=n; i++)
     free (p[i] );
  free (p);
}

lrs_mp_matrix 
lrs_alloc_mp_matrix (long m, long n)
/* allocate lrs_mp_matrix for m+1 x n+1 lrs_mp numbers */
{
  lrs_mp_matrix a;
  long long *araw;
  int mp_width, row_width;
  int i, j;

  mp_width = lrs_digits + 1;
  row_width = (n + 1) * mp_width;

  araw = (long long int*)calloc ((m + 1) * row_width, sizeof (long long));
  a = (lrs_mp_matrix) calloc ((m + 1), sizeof (lrs_mp_vector));

  for (i = 0; i < m + 1; i++)
    {
      a[i] = (long long int **)calloc ((n + 1), sizeof (lrs_mp *));

      for (j = 0; j < n + 1; j++)
	a[i][j] = (araw + i * row_width + j * mp_width);
    }
  return a;
}

void 
lrs_clear_mp_matrix (lrs_mp_matrix p, long m, long n)
/* free space allocated to lrs_mp_matrix p */
{
  long i;

/* p[0][0] is araw, the actual matrix storage address */

 free(p[0][0]);

 for (i = 0; i < m + 1; i++)
      free (p[i]);
 free(p);
}

/*********************************************************/
/* Core library functions - depend on mp implementation  */
/******************************************************* */

void copy (lrs_mp a, lrs_mp b)	/* assigns a=b  */
{
  long i;
  for (i = 0; i <= length (b); i++)
    a[i] = b[i];
}

/********************************************************/
/* Divide two multiple precision integers (c=a/b).      */
/* a is destroyed and contains the remainder on return. */
/* From Knuth Vol.2 SemiNumerical Algorithms            */
/* coded by J. Quinn                                    */
/********************************************************/
void 
divint (lrs_mp a, lrs_mp b, lrs_mp c)	/* c=a/b, a contains remainder on return */
{
  long long cy, la, lb, lc, d1, s, t, sig;
  long long i, j, qh;

/*  figure out and save sign, do everything with positive numbers */
  sig = sign (a) * sign (b);

  la = length (a);
  lb = length (b);
  lc = la - lb + 2;
  if (la < lb)
    {
      storelength (c, TWO);
      storesign (c, POS);
      c[1] = 0;
      normalize (c);
      return;
    }
  for (i = 1; i < lc; i++)
    c[i] = 0;
  storelength (c, lc);
  storesign (c, (sign (a) == sign (b)) ? POS : NEG);

/******************************/
  /* division by a single word: */
  /*  do it directly            */
/******************************/

  if (lb == 2)
    {
      cy = 0;
      t = b[1];
      for (i = la - 1; i > 0; i--)
	{
	  cy = cy * BASE + a[i];
	  a[i] = 0;
	  cy -= (c[i] = cy / t) * t;
	}
      a[1] = cy;
      storesign (a, (cy == 0) ? POS : sign (a));
      storelength (a, TWO);
      /*      set sign of c to sig  (**mod**)            */
      storesign (c, sig);
      normalize (c);
      return;
    }
  else
    {
      /* mp's are actually DIGITS+1 in length, so if length of a or b = */
      /* DIGITS, there will still be room after normalization. */
/****************************************************/
      /* Step D1 - normalize numbers so b > floor(BASE/2) */
      d1 = BASE / (b[lb - 1] + 1);
      if (d1 > 1)
	{
	  cy = 0;
	  for (i = 1; i < la; i++)
	    {
	      cy = (a[i] = a[i] * d1 + cy) / BASE;
	      a[i] %= BASE;
	    }
	  a[i] = cy;
	  cy = 0;
	  for (i = 1; i < lb; i++)
	    {
	      cy = (b[i] = b[i] * d1 + cy) / BASE;
	      b[i] %= BASE;
	    }
	  b[i] = cy;
	}
      else
	{
	  a[la] = 0;		/* if la or lb = DIGITS this won't work */
	  b[lb] = 0;
	}
/*********************************************/
      /* Steps D2 & D7 - start and end of the loop */
      for (j = 0; j <= la - lb; j++)
	{
/*************************************/
	  /* Step D3 - determine trial divisor */
	  if (a[la - j] == b[lb - 1])
	    qh = BASE - 1;
	  else
	    {
	      s = (a[la - j] * BASE + a[la - j - 1]);
	      qh = s / b[lb - 1];
	      while (qh * b[lb - 2] > (s - qh * b[lb - 1]) * BASE + a[la - j - 2])
		qh--;
	    }
/*******************************************************/
	  /* Step D4 - divide through using qh as quotient digit */
	  cy = 0;
	  for (i = 1; i <= lb; i++)
	    {
	      s = qh * b[i] + cy;
	      a[la - j - lb + i] -= s % BASE;
	      cy = s / BASE;
	      if (a[la - j - lb + i] < 0)
		{
		  a[la - j - lb + i] += BASE;
		  cy++;
		}
	    }
/*****************************************************/
	  /* Step D6 - adjust previous step if qh is 1 too big */
	  if (cy)
	    {
	      qh--;
	      cy = 0;
	      for (i = 1; i <= lb; i++)		/* add a back in */
		{
		  a[la - j - lb + i] += b[i] + cy;
		  cy = a[la - j - lb + i] / BASE;
		  a[la - j - lb + i] %= BASE;
		}
	    }
/***********************************************************************/
	  /* Step D5 - write final value of qh.  Saves calculating array indices */
	  /* to do it here instead of before D6 */

	  c[la - lb - j + 1] = qh;

	}
/**********************************************************************/
      /* Step D8 - unnormalize a and b to get correct remainder and divisor */

      for (i = lc; c[i - 1] == 0 && i > 2; i--);	/* strip excess 0's from quotient */
      storelength (c, i);
      if (i == 2 && c[1] == 0)
	storesign (c, POS);
      cy = 0;
      for (i = lb - 1; i >= 1; i--)
	{
	  cy = (a[i] += cy * BASE) % d1;
	  a[i] /= d1;
	}
      for (i = la; a[i - 1] == 0 && i > 2; i--);	/* strip excess 0's from quotient */
      storelength (a, i);
      if (i == 2 && a[1] == 0)
	storesign (a, POS);
      if (cy){
	fprintf (stdout, "divide error");
	exit(1);
      }
      for (i = lb - 1; i >= 1; i--)
	{
	  cy = (b[i] += cy * BASE) % d1;
	  b[i] /= d1;
	}
    }
}
/* end of divint */

void 
gcd (lrs_mp u, lrs_mp v)	/*returns u=gcd(u,v) destroying v */
	     /*Euclid's algorithm.  Knuth, II, p.320  
	        modified to avoid copies r=u,u=v,v=r
	        Switches to single precision when possible for greater speed */
{
  lrs_mp r;
  unsigned long long ul, vl;
  long i;
  static unsigned long long maxspval = MAXD;	/* Max value for the last digit to guarantee */
  /* fitting into a single long integer. */

  static long maxsplen;		/* Maximum digits for a number that will fit */
  /* into a single long integer. */

  static long firstime = TRUE;

  if (firstime)			/* initialize constants */
    {
      for (maxsplen = 2; maxspval >= BASE; maxsplen++)
	maxspval /= BASE;
      firstime = FALSE;
    }
  if (mp_greater (v, u))
    goto bigv;
bigu:
  if (zero (v))
    return;
  if ((i = length (u)) < maxsplen || (i == maxsplen && u[maxsplen - 1] < maxspval))
    goto quickfinish;
  divint (u, v, r);
  normalize (u);

bigv:
  if (zero (u))
    {
      copy (u, v);
      return;
    }
  if ((i = length (v)) < maxsplen || (i == maxsplen && v[maxsplen - 1] < maxspval))
    goto quickfinish;
  divint (v, u, r);
  normalize (v);
  goto bigu;
  /* Base 10000 only at the moment */
  /* when u and v are small enough, transfer to single precision integers */
  /* and finish with euclid's algorithm, then transfer back to lrs_mp */
quickfinish:
  ul = vl = 0;
  for (i = length (u) - 1; i > 0; i--)
    ul = BASE * ul + u[i];
  for (i = length (v) - 1; i > 0; i--)
    vl = BASE * vl + v[i];
  if (ul > vl)
    goto qv;
qu:
  if (!vl)
    {
      for (i = 1; ul; i++)
	{
	  u[i] = ul % BASE;
	  ul = ul / BASE;
	}
      storelength (u, i);
      return;
    }
  ul %= vl;
qv:
  if (!ul)
    {
      for (i = 1; vl; i++)
	{
	  u[i] = vl % BASE;
	  vl = vl / BASE;
	}
      storelength (u, i);
      return;
    }
  vl %= ul;
  goto qu;
}

long 
compare (lrs_mp a, lrs_mp b)	/* a ? b and returns -1,0,1 for <,=,> */
{
  long i;

  if (a[0] > b[0])
    return 1L;
  if (a[0] < b[0])
    return -1L;

  for (i = length (a) - 1; i >= 1; i--)
    {
      if (a[i] < b[i])
	{
	  if (sign (a) == POS)
	    return -1L;
	  else
	    return 1L;
	}
      if (a[i] > b[i])
	{
	  if (sign (a) == NEG)
	    return -1L;
	  else
	    return 1L;
	}
    }
  return 0L;
}


long mp_greater (lrs_mp a, lrs_mp b)	/* tests if a > b and returns (TRUE=POS) */
{
  long i;

  if (a[0] > b[0])
    return (TRUE);
  if (a[0] < b[0])
    return (FALSE);

  for (i = length (a) - 1; i >= 1; i--)
    {
      if (a[i] < b[i])
	{
	  if (sign (a) == POS)
	    return (0);
	  else
	    return (1);
	}
      if (a[i] > b[i])
	{
	  if (sign (a) == NEG)
	    return (0);
	  else
	    return (1);
	}
    }
  return (0);
}
void 
itomp (long in, lrs_mp a)
    /* convert integer i to multiple precision with base BASE */
{
  long i;
  a[0] = 2;			/* initialize to zero */
  for (i = 1; i < lrs_digits; i++)
    a[i] = 0;
  if (in < 0)
    {
      storesign (a, NEG);
      in = in * (-1);
    }
  i = 0;
  while (in != 0)
    {
      i++;
      a[i] = in - BASE * (in / BASE);
      in = in / BASE;
      storelength (a, i + 1);
    }
}				/* end of itomp */


void 
linint (lrs_mp a, long ka, lrs_mp b, long kb)	/*compute a*ka+b*kb --> a */
/***Handbook of Algorithms and Data Structures P.239 ***/
{
  long i, la, lb;
  la = length (a);
  lb = length (b);
  for (i = 1; i < la; i++)
    a[i] *= ka;
  if (sign (a) != sign (b))
    kb = (-kb);
  if (lb > la)
    {
      storelength (a, lb);
      for (i = la; i < lb; i++)
	a[i] = 0;
    }
  for (i = 1; i < lb; i++)
    a[i] += kb * b[i];
  normalize (a);
}
/***end of linint***/


void 
mptodouble (lrs_mp a, double *x)	/* convert lrs_mp to double */
{
  long i, la;
  double y = 1.0;

  (*x) = 0;
  la = length (a);
  for (i = 1; i < la; i++)
    {
      (*x) = (*x) + y * a[i];
      y = y * BASE;
    }
  if (negative (a))
    (*x)= -(*x);
}

void 
mulint (lrs_mp a, lrs_mp b, lrs_mp c)	/* multiply two integers a*b --> c */

/***Handbook of Algorithms and Data Structures, p239  ***/
{
  long nlength, i, j, la, lb;
/*** b and c may coincide ***/
  la = length (a);
  lb = length (b);
  nlength = la + lb - 2;
  if (nlength > lrs_digits)
    digits_overflow ();

  for (i = 0; i < la - 2; i++)
    c[lb + i] = 0;
  for (i = lb - 1; i > 0; i--)
    {
      for (j = 2; j < la; j++)
	if ((c[i + j - 1] += b[i] * a[j]) >
	    MAXD - (BASE - 1) * (BASE - 1) - MAXD / BASE)
	  {
	    c[i + j - 1] -= (MAXD / BASE) * BASE;
	    c[i + j] += MAXD / BASE;
	  }
      c[i] = b[i] * a[1];
    }
  storelength (c, nlength);
  storesign (c, sign (a) == sign (b) ? POS : NEG);
  normalize (c);
}
/***end of mulint ***/

void 
normalize (lrs_mp a)
{
  long long cy, i, la;
  la = length (a);
start:
  cy = 0;
  for (i = 1; i < la; i++)
    {
      cy = (a[i] += cy) / BASE;
      a[i] -= cy * BASE;
      if (a[i] < 0)
	{
	  a[i] += BASE;
	  cy--;
	}
    }
  while (cy > 0)
    {
      a[i++] = cy % BASE;
      cy /= BASE;
    }
  if (cy < 0)
    {
      a[la - 1] += cy * BASE;
      for (i = 1; i < la; i++)
	a[i] = (-a[i]);
      storesign (a, sign (a) == POS ? NEG : POS);
      goto start;
    }
  while (a[i - 1] == 0 && i > 2)
    i--;
  if (i > lrs_record_digits)
    {
      if ((lrs_record_digits = i) > lrs_digits)
	digits_overflow ();
    };
  storelength (a, i);
  if (i == 2 && a[1] == 0)
    storesign (a, POS);
}				/* end of normalize */

long
length (lrs_mp a)
{
/* formerly a macro but conflicts with string length */
  return ((a[0] > 0) ? a[0] : -a[0]);
}

long 
mptoi (lrs_mp a)		/* convert lrs_mp to long integer */
{
  long len = length (a);
  if (len == 2)
    return sign (a) * a[1];
  if (len == 3)
    return sign (a) * (a[1] + BASE * a[2]);
  notimpl ("mp to large for conversion to long");
  return 0;			/* never executed */
}

/* untested */
char *mpgetstr10(char *out, lrs_mp a)
{
	int len = 0;
	char *buf = NULL;
	int i;

	if (sign (a) == NEG)
		len++;
	len += snprintf(buf, 0, "%llu", a[length (a) -1]);
	for (i = length (a) - 2; i >= 1; i--)
		len +=snprintf(buf, 0, FORMAT, a[i]);

	if (out != NULL)
		buf = out;
	else
		buf = (char *)malloc(sizeof(char)*(len + 1));
	len = 0;
	if (sign (a) == NEG)
		len++,sprintf(buf, "-");
	len += sprintf(buf+len, "%llu", a[length (a) -1]);
	for (i = length (a) - 2; i >= 1; i--)
		len += sprintf(buf+len, FORMAT, a[i]);
	return buf;
}

char *cprat (const char *name, lrs_mp Nin, lrs_mp Din)
{
  char *num, *den, *ret;
  unsigned long len;
  lrs_mp Nt, Dt;
  lrs_alloc_mp (Nt); lrs_alloc_mp (Dt);

  copy (Nt, Nin);
  copy (Dt, Din);
  reduce (Nt, Dt);

  num = mpgetstr10(NULL, Nt);
  den = mpgetstr10(NULL, Dt);
  len = snprintf(NULL, 0, " %s %s/%s", name, num, den);
  ret = (char*)malloc(sizeof(char)*(len+1));

  if(one(Dt))
    {
     if (sign (Nt) != NEG)
       sprintf(ret, "%s %s", name, num);
     else
       sprintf(ret, "%s%s", name, num);
    }
  else
    {
     if (sign (Nt) != NEG)
       sprintf(ret, " %s %s/%s", name, num, den);
     else
       sprintf(ret, "%s%s/%s", name, num, den);
    }

  free(num); free(den);
  lrs_clear_mp(Nt); lrs_clear_mp(Dt);
  return ret;
}
char *cpmp (const char *name, lrs_mp Nin)
{
  char *num, *ret;
  unsigned long len;

  num = mpgetstr10(NULL, Nin);
  len = snprintf(NULL, 0, "%s %s", name, num);
  ret = (char*)malloc(sizeof(char)*(len+1));

  if (sign (Nin) != NEG)
       sprintf(ret, "%s %s", name, num);
  else
       sprintf(ret, "%s%s", name, num);
  free(num);
  return ret;
}


/*
char *cprat (const char *name, lrs_mp Nin, lrs_mp Din)
{
        char *num, *den, *ret;
        unsigned long len;

        num = mpgetstr10(NULL, Nin);
        den = mpgetstr10(NULL, Din);
        len = snprintf(NULL, 0, "%s%s/%s", name, num, den);
        ret = (char*)malloc(sizeof(char)*(len+1));
        sprintf(ret, "%s%s/%s", name, num, den);
        free(num); free(den);
        return ret;
}
*/

void prat (const char *name, lrs_mp Nin, lrs_mp Din)	/*reduce and print Nin/Din  */
{
	 lrs_mp Nt, Dt;
	long i;
	fprintf (lrs_ofp, "%s", name);
	/* reduce fraction */
	copy (Nt, Nin);
	copy (Dt, Din);
	reduce (Nt, Dt);
	/* print out       */
	if (sign (Nin) * sign (Din) == NEG)
	fprintf (lrs_ofp, "-");
	else
	fprintf (lrs_ofp, " ");
	fprintf (lrs_ofp, "%llu", Nt[length (Nt) - 1]);
	for (i = length (Nt) - 2; i >= 1; i--)
	fprintf (lrs_ofp, FORMAT, Nt[i]);
	if (!(Dt[0] == 2 && Dt[1] == 1))	/* rational */
	{
	fprintf (lrs_ofp, "/");
	fprintf (lrs_ofp, "%llu", Dt[length (Dt) - 1]);
	for (i = length (Dt) - 2; i >= 1; i--)
	fprintf (lrs_ofp, FORMAT, Dt[i]);
	}
	fprintf (lrs_ofp, " ");
	
}

void pmp (const char *name, lrs_mp a)	/*print the long precision integer a */
{

	long i;
	fprintf (lrs_ofp, "%s", name);
	if (sign (a) == NEG)
	fprintf (lrs_ofp, "-");
	else
	fprintf (lrs_ofp, " ");
	fprintf (lrs_ofp, "%llu", a[length (a) - 1]);
	for (i = length (a) - 2; i >= 1; i--)
	fprintf (lrs_ofp, FORMAT, a[i]);
	fprintf (lrs_ofp, " ");	
}



long 
readrat (lrs_mp Na, lrs_mp Da)
 /* read a rational or integer and convert to lrs_mp with base BASE */
 /* returns true if denominator is not one                      */
 /* returns 999 if premature end of file                        */
{
  char in[MAXINPUT], num[MAXINPUT], den[MAXINPUT];
  if(fscanf (lrs_ifp, "%s", in)==EOF)
                 {
                   fprintf (lrs_ofp, "\nInvalid input: check you have entered enough data!\n"); 
                   exit(1);
                 }
  if(!strcmp(in,"end"))          /*premature end of input file */
    {
     return (999L);
    }
  atoaa (in, num, den);		/*convert rational to num/dem strings */
  atomp (num, Na);
  if (den[0] == '\0')
    {
      itomp (1L, Da);
      return (FALSE);
    }
  atomp (den, Da);
  return (TRUE);
}



void 
addint (lrs_mp a, lrs_mp b, lrs_mp c)	/* compute c=a+b; b,c different vars */
{
  copy (c, a);
  linint (c, 1, b, 1);
}

void 
atomp (char s[], lrs_mp a)	/*convert string to lrs_mp integer */
{
  lrs_mp mpone;
  long diff, ten, i, sig;
  itomp (1L, mpone);
  ten = 10L;
  for (i = 0; s[i] == ' ' || s[i] == '\n' || s[i] == '\t'; i++);
  /*skip white space */
  sig = POS;
  if (s[i] == '+' || s[i] == '-')	/* sign */
    sig = (s[i++] == '+') ? POS : NEG;
  itomp (0L, a);
  while (s[i] >= '0' && s[i] <= '9')
    {
      diff = s[i] - '0';
      linint (a, ten, mpone, diff);
      i++;
    }
  storesign (a, sig);
  if (s[i])
    {
      fprintf (stderr, "\nIllegal character in number: '%s'\n", s + i);
      exit (1);
    }

}				/* end of atomp */


void 
subint (lrs_mp a, lrs_mp b, lrs_mp c)	/* compute c=a-b */

{
  copy (c, a);
  linint (a, 1, b, -1);
}

void 
decint (lrs_mp a, lrs_mp b)	/* compute a=a-b */

{
  linint (a, 1, b, -1);
}


long 
myrandom (long num, long nrange)
/* return a random number in range 0..nrange-1 */

{
  long i;
  i = (num * 401 + 673) % nrange;
  return (i);
}


long 
atos (char s[])			/* convert s to integer */
{
  long i, j;
  j = 0;
  for (i = 0; s[i] >= '0' && s[i] <= '9'; ++i)
    j = 10 * j + s[i] - '0';
  return (j);
}

void 
stringcpy (char *s, char *t)	/*copy t to s pointer version */
{
  while (((*s++) = (*t++)) != '\0');
}


void 
rattodouble (lrs_mp a, lrs_mp b, double *x)	/* convert lrs_mp rational to double */

{
  double y;
  mptodouble (a, &y);
  mptodouble (b, x);
  *x = y / (*x);
}


void 
atoaa (char in[], char num[], char den[])
/* convert rational string in to num/den strings */
{
  long i, j;
  for (i = 0; in[i] != '\0' && in[i] != '/'; i++)
    num[i] = in[i];
  num[i] = '\0';
  den[0] = '\0';
  if (in[i] == '/')
    {
      for (j = 0; in[j + i + 1] != '\0'; j++)
	den[j] = in[i + j + 1];
      den[j] = '\0';
    }
}				/* end of atoaa */


void 
lcm (lrs_mp a, lrs_mp b)
/* a = least common multiple of a, b; b is preserved */
{
  lrs_mp u, v;
  copy (u, a);
  copy (v, b);
  gcd (u, v);
  exactdivint (a, u, v);		/* v=a/u   no remainder*/
  mulint (v, b, a);
}				/* end of lcm */

void 
reducearray (lrs_mp_vector p, long n)
/* find largest gcd of p[0]..p[n-1] and divide through */
{
  lrs_mp divisor;
  lrs_mp Temp;
  long i = 0L;

  while ((i < n) && zero (p[i]))
    i++;
  if (i == n)
    return;

  copy (divisor, p[i]);
  storesign (divisor, POS);
  i++;

  while (i < n)
    {
      if (!zero (p[i]))
	{
	  copy (Temp, p[i]);
	  storesign (Temp, POS);
	  gcd (divisor, Temp);
	}
      i++;
    }

/* reduce by divisor */
  for (i = 0; i < n; i++)
    if (!zero (p[i]))
      reduceint (p[i], divisor);
}				/* end of reducearray */


void 
reduceint (lrs_mp Na, lrs_mp Da)	/* divide Na by Da and return */
{
  lrs_mp Temp;
  copy (Temp, Na);
  exactdivint (Temp, Da, Na);
}

void 
reduce (lrs_mp Na, lrs_mp Da)	/* reduces Na Da by gcd(Na,Da) */
{
  lrs_mp Nb, Db, Nc, Dc;
  copy (Nb, Na);
  copy (Db, Da);
  storesign (Nb, POS);
  storesign (Db, POS);
  copy (Nc, Na);
  copy (Dc, Da);
  gcd (Nb, Db);			/* Nb is the gcd(Na,Da) */
  exactdivint (Nc, Nb, Na);
  exactdivint (Dc, Nb, Da);
}


long 
comprod (lrs_mp Na, lrs_mp Nb, lrs_mp Nc, lrs_mp Nd)	/* +1 if Na*Nb > Nc*Nd  */
			  /* -1 if Na*Nb < Nc*Nd  */
			  /*  0 if Na*Nb = Nc*Nd  */
{
  lrs_mp mc, md;
  mulint (Na, Nb, mc);
  mulint (Nc, Nd, md);
  linint (mc, ONE, md, -ONE);
  if (positive (mc))
    return (1);
  if (negative (mc))
    return (-1);
  return (0);
}


void 
notimpl (const char *s)
{
  fflush (stdout);
  fprintf (stderr, "\nAbnormal Termination  %s\n", s);
  exit (1);
}

void 
getfactorial (lrs_mp factorial, long k)		/* compute k factorial in lrs_mp */
{
  lrs_mp temp;
  long i;
  itomp (ONE, factorial);
  for (i = 2; i <= k; i++)
    {
      itomp (i, temp);
      mulint (temp, factorial, factorial);
    }
}				/* end of getfactorial */
/***************************************************************/
/*     Package of routines for rational arithmetic             */
/***************************************************************/

void 
scalerat (lrs_mp Na, lrs_mp Da, long ka)	/* scales rational by ka */
{
  lrs_mp Nt;
  copy (Nt, Na);
  itomp (ZERO, Na);
  linint (Na, ZERO, Nt, ka);
  reduce (Na, Da);
}

void 
linrat (lrs_mp Na, lrs_mp Da, long ka, lrs_mp Nb, lrs_mp Db, long kb, lrs_mp Nc, lrs_mp Dc)
/* computes Nc/Dc = ka*Na/Da  +kb* Nb/Db
   and reduces answer by gcd(Nc,Dc) */
{
  lrs_mp c;
  mulint (Na, Db, Nc);
  mulint (Da, Nb, c);
  linint (Nc, ka, c, kb);	/* Nc = (ka*Na*Db)+(kb*Da*Nb)  */
  mulint (Da, Db, Dc);		/* Dc =  Da*Db           */
  reduce (Nc, Dc);
}

void 
divrat (lrs_mp Na, lrs_mp Da, lrs_mp Nb, lrs_mp Db, lrs_mp Nc, lrs_mp Dc)
 /* computes Nc/Dc = (Na/Da)  / ( Nb/Db )
    and reduces answer by gcd(Nc,Dc) */
{
  mulint (Na, Db, Nc);
  mulint (Da, Nb, Dc);
  reduce (Nc, Dc);
}

void 
mulrat (lrs_mp Na, lrs_mp Da, lrs_mp Nb, lrs_mp Db, lrs_mp Nc, lrs_mp Dc)
/* computes Nc/Dc = Na/Da  * Nb/Db and reduces by gcd(Nc,Dc) */
{
  mulint (Na, Nb, Nc);
  mulint (Da, Db, Dc);
  reduce (Nc, Dc);
}

/*     End package of routines for rational arithmetic         */

/***************************************************************/
/*                                                             */
/*  End of package for multiple precision arithmetic           */
/*                                                             */
/***************************************************************/


void *
xcalloc (long n, long s, long l, const char *f)
{
  void *tmp;

  tmp = calloc (n, s);
  if (tmp == 0)
    {
      char buf[200];

      sprintf (buf, "\n\nFatal error on line %ld of %s", l, f);
      perror (buf);
      exit (1);
    }
  return tmp;
}

void 
lrs_getdigits (long *a, long *b)
{
/* send digit information to user */
  *a = DIG2DEC (lrs_digits);
  *b = DIG2DEC (lrs_record_digits);
  return;
}

void 
lrs_default_digits_overflow ()
{
  fprintf (stdout, "\nlrsmp: overflow at digits=%ld", DIG2DEC (lrs_digits));
  fprintf (stdout, "\nInitialize lrs_mp_init with  dec_digits > %ldL\n", DIG2DEC (lrs_digits));

  lrs_overflow (1);
}

#ifdef PLRS

/* read a rational or integer and convert to lrs_mp with base BASE */
/* returns true if denominator is not one                      */
/* returns 999 if premature end of file                        */
long plrs_readrat (lrs_mp Na, lrs_mp Da, const char* rat)
{
        char in[MAXINPUT], num[MAXINPUT], den[MAXINPUT];
        strcpy(in, rat);
        atoaa (in, num, den);           /*convert rational to num/dem strings */
        atomp (num, Na);
        if (den[0] == '\0')
        {
                itomp (1L, Da);
                return (FALSE);
        }
        atomp (den, Da);
        return (TRUE);
}

#endif



/* end of lrsmp.c */


==> lrsmp.h <==
/* lrsmp.h (lrs extended precision arithmetic library)              */
/* Copyright: David Avis 2000, avis@cs.mcgill.ca                    */
/* Version 4.1, February 17, 2000                                   */

/* This program is free software; you can redistribute it and/or modify
   it under the terms of the GNU General Public License as published by
   the Free Software Foundation; either version 2 of the License, or
   (at your option) any later version.

   This program is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
   GNU General Public License for more details.

   You should have received a copy of the GNU General Public License
   along with this program; if not, write to the Free Software
   Foundation, Inc., 51 Franklin Street, Suite 500, Boston, MA  02110-1335, USA.
 */
/******************************************************************************/
/*  See http://cgm.cs.mcgill.ca/~avis/C/lrs.html for lrs usage instructions   */
/******************************************************************************/
/* This package contains the extended precision routines used by lrs
   and some other miscellaneous routines. The maximum precision depends on
   the parameter MAX_DIGITS defined below, with usual default of 255L. This
   gives a maximum of 1020 decimal digits on 32 bit machines. The procedure
   lrs_mp_init(dec_digits) may set a smaller number of dec_digits, and this
   is useful if arrays or matrices will be used.
 */


/***********/
/* defines */
/***********/
#define suf(func) func
/*
   this is number of longwords. Increasing this won't cost you that much
   since only variables other than the A matrix are allocated this size.
   Changing affects running time in small but not very predictable ways.
 */

#define MAX_DIGITS 255L

/*
   this is in decimal digits, you pay in memory if you increase this,
   unless you overide it in lrs_mp_init() or
   (lrs only)unless you override by a line with
   digits n
   before the begin line of your file.
 */
#define DEFAULT_DIGITS 1000L



/**********MACHINE DEPENDENT CONSTANTS***********/
/* MAXD is 2^(k-1)-1 where k is word size       */
/* MAXD must be at least 2*BASE^2               */
/* If BASE is 10^k, use "%k.ku" for FORMAT      */
/* INTSIZE is number of bytes for integer       */
/***********************************************/
/* 64 bit machines */
#define MAXD 9223372036854775807LL
#define BASE 1000000000LL
#define FORMAT "%9.9llu"
#define BASE_DIG 9
#define INTSIZE 16L
#define BIT "64bit"

#define MAXINPUT 1000		/*max length of any input rational */

#define POS 1L
#define NEG -1L
#ifndef TRUE
#define TRUE 1L
#endif
#ifndef FALSE
#define FALSE 0L
#endif
#define ONE 1L
#define TWO 2L
#define ZERO 0L

/**********************************/
/*         MACROS                 */
/* dependent on mp implementation */
/**********************************/

#define exactdivint(a,b,c)	divint((a),(b),(c)) /*should use special code here */
#define positive(a)     (((a)[0] < 2 || ((a)[0]==2 && (a)[1]==0))?FALSE:TRUE)
#define negative(a)     (((a)[0] > -2 || ((a)[0]==-2 && (a)[1]==0))?FALSE:TRUE)
#define zero(a)         ((((a)[0]==2 || (a)[0]==-2) && (a)[1]==0)?TRUE:FALSE)
#define one(a)          (((a)[0]==2 && (a)[1]==1)?TRUE:FALSE)
//#define length(a)       (((a)[0] > 0) ? (a)[0] : -(a)[0])
#define sign(a)         (((a)[0] < 0) ? NEG : POS)
#define storesign(a,sa) a[0]=((a)[0] > 0) ? (sa)*((a)[0]) : -(sa)*((a)[0])
#define changesign(a)   a[0]= -(a)[0]
#define storelength(a,la) a[0]=((a)[0] > 0) ? (la) : -(la)


/*
 *  convert between decimal and machine (longword digits). Notice lovely
 *  implementation of ceiling function :-)
 */
#define DEC2DIG(d) ( (d) % BASE_DIG ? (d)/BASE_DIG+1 : (d)/BASE_DIG)
#define DIG2DEC(d) ((d)*BASE_DIG)

#include <stdlib.h>


#ifdef SIGNALS
#include <signal.h>
#include <unistd.h>
#define errcheck(s,e) if ((long)(e)==-1L){  perror(s);exit(1);}
#endif

#define CALLOC(n,s) xcalloc(n,s,__LINE__,__FILE__)


extern long lrs_digits;		/* max permitted no. of digits   */
extern long lrs_record_digits;		/* this is the biggest acheived so far.     */

extern FILE* lrs_ifp;			/* input file pointer       */
extern FILE* lrs_ofp;			/* output file pointer      */


/*************/
/* typedefs  */
/*************/

typedef long long lrs_mp[MAX_DIGITS + 1];	/* type lrs_mp holds one multi-precision integer */
typedef long long *lrs_mp_t;
typedef long long **lrs_mp_vector;
typedef long long ***lrs_mp_matrix;

/*********************************************************/
/* Initialization and allocation procedures - must use!  */
/******************************************************* */

/* next two functions are not used by lrsmp, but are for lrsgmp compatability */
#define lrs_alloc_mp(a)    
#define lrs_clear_mp(a)  
lrs_mp_t lrs_alloc_mp_t();                      /* dynamic allocation of lrs_mp                  */
lrs_mp_vector lrs_alloc_mp_vector (long n);	/* allocate lrs_mp_vector for n+1 lrs_mp numbers */
lrs_mp_matrix lrs_alloc_mp_matrix (long m, long n);	/* allocate lrs_mp_matrix for m+1 x n+1 lrs_mp   */
long lrs_mp_init (long dec_digits, FILE * lrs_ifp, FILE * lrs_ofp);	/* max number of decimal digits, fps   */
void lrs_clear_mp_vector (lrs_mp_vector a, long n);
void lrs_clear_mp_matrix (lrs_mp_matrix a, long m, long n);



/*********************************************************/
/* Core library functions - depend on mp implementation  */
/******************************************************* */
long length (lrs_mp a);                  /* return length of lrs_mp integer   */
void atomp (char s[], lrs_mp a);	/* convert string to lrs_mp integer               */
long compare (lrs_mp a, lrs_mp b);	/* a ? b and returns -1,0,1 for <,=,> */
void copy (lrs_mp a, lrs_mp b);	/* assigns a=b                                    */
void divint (lrs_mp a, lrs_mp b, lrs_mp c);	/* c=a/b, a contains remainder on return          */
void gcd (lrs_mp u, lrs_mp v);	/* returns u=gcd(u,v) destroying v                */
long mp_greater (lrs_mp a, lrs_mp b);	/* tests if a > b and returns (TRUE=POS)          */
void itomp (long in, lrs_mp a);	/* convert integer i to lrs_mp                    */
void linint (lrs_mp a, long ka, lrs_mp b, long kb);	/* compute a*ka+b*kb --> a                        */
#ifdef PLRS
long plrs_readrat (lrs_mp Na, lrs_mp Da, const char * rat);     /* take a rational number and convert to lrs_mp   */
#endif

void mptodouble (lrs_mp a, double *x);	/* convert lrs_mp to double                       */
long mptoi (lrs_mp a);		/* convert lrs_mp to long integer */
char *mpgetstr10 (char *, lrs_mp); /* convert lrs_mp to char array */
void mulint (lrs_mp a, lrs_mp b, lrs_mp c);	/* multiply two integers a*b --> c                */
void normalize (lrs_mp a);	/* normalize lrs_mp after computation             */
void pmp (const char *name, lrs_mp a);	/* print the long precision integer a             */
void prat (const char *name, lrs_mp Nt, lrs_mp Dt);	/* reduce and print  Nt/Dt                        */
char *cpmp(const char *name, lrs_mp Nt);             /* mp int to char  */
char *cprat(const char *name, lrs_mp Nt, lrs_mp Dt); /* C version of prat */
long readrat (lrs_mp Na, lrs_mp Da);	/* read a rational or int and convert to lrs_mp   */
void reduce (lrs_mp Na, lrs_mp Da);	/* reduces Na Da by gcd(Na,Da)                    */

/*********************************************************/
/* Standard arithmetic & misc. functions                 */
/* should be independent of mp implementation            */
/******************************************************* */

void atoaa (char in[], char num[], char den[]);		/* convert rational string in to num/den strings  */
void addint (lrs_mp a, lrs_mp b, lrs_mp c);	/* compute c=a+b                                  */
long atos (char s[]);		/* convert s to integer                           */
long comprod (lrs_mp Na, lrs_mp Nb, lrs_mp Nc, lrs_mp Nd);	/* +1 if Na*Nb > Nc*Nd,-1 if Na*Nb > Nc*Nd else 0 */
void decint (lrs_mp a, lrs_mp b);	/* compute a=a-b                                  */
void divrat (lrs_mp Na, lrs_mp Da, lrs_mp Nb, lrs_mp Db, lrs_mp Nc, lrs_mp Dc);
						       /* computes Nc/Dc = (Na/Da) /( Nb/Db ) and reduce */
void getfactorial (lrs_mp factorial, long k);	/* compute k factorial in lrs_mp                  */
                                               /* NC/DC = ka*Na/Da + kb*Nb/Db */ 
void linrat (lrs_mp Na, lrs_mp Da, long ka, lrs_mp Nb, lrs_mp Db, long kb, lrs_mp Nc, lrs_mp Dc);
void lcm (lrs_mp a, lrs_mp b);	/* a = least common multiple of a, b; b is saved  */
void mulrat (lrs_mp Na, lrs_mp Da, lrs_mp Nb, lrs_mp Db, lrs_mp Nc, lrs_mp Dc);
						       /* computes Nc/Dc=(Na/Da)*(Nb/Db) and reduce      */
long myrandom (long num, long nrange);	/* return a random number in range 0..nrange-1    */
void notimpl (const char *s);	/* bail out - help!                               */
void rattodouble (lrs_mp a, lrs_mp b, double *x);	/* convert lrs_mp rational to double              */
void reduceint (lrs_mp Na, lrs_mp Da);	/* divide Na by Da and return it                  */
void reducearray (lrs_mp_vector p, long n);	/* find gcd of p[0]..p[n-1] and divide through by */
void scalerat (lrs_mp Na, lrs_mp Da, long ka);	/* scales rational by ka                          */
void subint (lrs_mp a, lrs_mp b, lrs_mp c);	/* compute c=a-b                                  */

/**********************************/
/* Miscellaneous functions        */
/******************************** */

void free (void *);

void lrs_getdigits (long *a, long *b);	/* send digit information to user                         */

void stringcpy (char *s, char *t);	/* copy t to s pointer version                            */

void *xcalloc (long n, long s, long l, const char *f);

void lrs_default_digits_overflow ();
void digits_overflow ();
void lrs_exit(int i); 
void lrs_overflow(int i);

/* end of  lrsmp.h (vertex enumeration using lexicographic reverse search) */


==> test.c <==
/* 2020.11.12 test code for single arithmetic with overflow checking */
/* reads and tests constants for overflow checking                   */

#include <stdio.h>
#include <stdlib.h>
#include "lrsarith.h"

FILE *lrs_ifp,*lrs_ofp;   

void lrs_overflow(int parm){
 fprintf(lrs_ofp,"  overflow detected\n");
 exit (1);
}

int main (void){
 lrs_mp a,b,c,l,m;
 lrs_alloc_mp(a); lrs_alloc_mp(b); lrs_alloc_mp(c);  
 lrs_alloc_mp(l); lrs_alloc_mp(m); 
 lrs_mp_init(0,stdin,stdout);

 itomp(MAXDa,a);
 pmp("MAXDa",a);
 itomp(MAXDl,l);
 pmp("MAXDl",l);
 itomp(MAXDm,m);
 pmp("MAXDm",m);
 printf("\naddint  ");
 addint(a,a,b);
 pmp("",b);
 printf("\nmulint  ");
 mulint(m,m,b);
 pmp("",b);
 printf("\nlinint  ");
 copy(a,l);
 linint(a,MAXDl,l,MAXDl);
 pmp("",a);

 fprintf(lrs_ofp,"\n");
 return 0;
}

